Efficient Estimation of Mutual Information for Strongly Dependent Variables

We demonstrate that a popular class of nonparametric mutual information (MI) estimators based on k-nearest-neighbor graphs requires number of samples that scales exponentially with the true MI. Consequently, accurate estimation of MI between two strongly dependent variables is possible only for prohibitively large sample size. This important yet overlooked shortcoming of the existing estimators is due to their implicit reliance on local uniformity of the underlying joint distribution. We introduce a new estimator that is robust to local non-uniformity, works well with limited data, and is able to capture relationship strengths over many orders of magnitude. We demonstrate the superior performance of the proposed estimator on both synthetic and real-world data.

==> example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     75294,       1663]
NotebookOptionsPosition[     73851,       1611]
NotebookOutlinePosition[     74208,       1627]
CellTagsIndexPosition[     74165,       1624]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6040677764189034`*^9, 3.6040677841255913`*^9}, {
  3.604155537890691*^9, 3.604155538272716*^9}}],

Cell[BoxData["\<\"/Users/gregv/Dropbox/Mutual Information \
Estimation/figs\"\>"], "Output",
 CellChangeTimes->{3.604067784778009*^9, 3.604155535326557*^9, 
  3.604254814396649*^9, 3.6109757268138742`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"40", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"52", ",", "56.8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"46", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"63", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"62", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"45", ",", "62"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x2s", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"50", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "-", "50"}], ")"}], "/", 
          "2"}]}]}], "}"}], "&"}], ",", "xs"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"center", "=", 
   RowBox[{"{", 
    RowBox[{"50", ",", "50"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"kdist", " ", "=", " ", "10"}], "\[IndentingNewLine]", 
 RowBox[{"kdisty", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xs", ",", 
       RowBox[{"{", "center", "}"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "70"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "70"}], "}"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[FilledCircle]", ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Times]\>\"", ",", "18"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], ",", 
     RowBox[{"ImagePadding", "\[Rule]", "20"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", ".03"}], ",", ".03"}], "}"}], "]"}], ",", 
          RowBox[{"Arrow", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"40", ",", "37"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"60", ",", "37"}], "}"}]}], "}"}], "]"}], ",", 
          RowBox[{"Arrow", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"43", ",", "43"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"43", ",", "57"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Directive", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Gray", ",", 
           "Dotted"}], "}"}], "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"30", ",", 
             RowBox[{"50", "-", "kdisty"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"70", ",", 
             RowBox[{"50", "-", "kdisty"}]}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"30", ",", 
             RowBox[{"50", "+", "kdisty"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"70", ",", 
             RowBox[{"50", "+", "kdisty"}]}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "-", "kdist"}], ",", 
             RowBox[{"50", "-", "kdist"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "+", "kdist"}], ",", 
             RowBox[{"50", "-", "kdist"}]}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "-", "kdist"}], ",", 
             RowBox[{"50", "+", "kdist"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "+", "kdist"}], ",", 
             RowBox[{"50", "+", "kdist"}]}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "-", "kdist"}], ",", "30"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "-", "kdist"}], ",", "70"}], "}"}]}], "}"}], "]"}],
         ",", "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "+", "kdist"}], ",", "30"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "+", "kdist"}], ",", "70"}], "}"}]}], "}"}], "]"}],
         ",", "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\!\(\*SuperscriptBox[\(x\), \((i)\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"24", ",", "Black"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"52.5", ",", "50"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[SuperscriptBox[\(\[Epsilon]\), \(x\)], \
\(i, k\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"24", ",", "Black"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"50", ",", "34"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[SuperscriptBox[\(\[Epsilon]\), \(y\)], \
\(i, k\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"24", ",", "Black"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"45.5", ",", "47"}], "}"}]}], "]"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"AspectRatio", "\[Rule]", "0.75"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"RegionPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"50", "-", "kdist"}], "\[LessEqual]", "x", "\[LessEqual]", 
       RowBox[{"50", "+", "kdist"}]}], "&&", 
      RowBox[{
       RowBox[{"50", "-", "kdisty"}], "\[LessEqual]", "y", "\[LessEqual]", 
       RowBox[{"50", "+", "kdisty"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "102"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "102"}], "}"}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", "None"}], ",", 
     RowBox[{"Frame", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Gray", ",", 
        RowBox[{"Opacity", "[", "0.2", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"a", ",", "b", ",", 
   RowBox[{"Method", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<TransparentPolygonMesh\>\"", "\[Rule]", "True"}], "}"}]}]}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<ksg2.pdf\>\"", ",", 
   RowBox[{"Rasterize", "[", 
    RowBox[{"%", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "600"}], ",", 
     RowBox[{"RasterSize", "\[Rule]", "800"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x2s", ",", 
       RowBox[{"{", "center", "}"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "70"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"35", ",", "65"}], "}"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[FilledCircle]", ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Times]\>\"", ",", "18"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"ImagePadding", "\[Rule]", "20"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Gray", ",", 
           "Dotted"}], "}"}], "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"50", "-", 
              RowBox[{"kdist", "/", "2"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"100", ",", 
             RowBox[{"50", "-", 
              RowBox[{"kdist", "/", "2"}]}]}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"50", "+", 
              RowBox[{"kdist", "/", "2"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"100", ",", 
             RowBox[{"50", "+", 
              RowBox[{"kdist", "/", "2"}]}]}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "-", "kdist"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "-", "kdist"}], ",", "100"}], "}"}]}], "}"}], 
         "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "+", "kdist"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "+", "kdist"}], ",", "100"}], "}"}]}], "}"}], 
         "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\!\(\*SuperscriptBox[\(x\), \((i)\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"24", ",", "Black"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"52", ",", "49"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\!\(\*OverscriptBox[\(V\), \(_\)]\)(i)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"22", ",", "Black"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"58", ",", "51"}], "}"}]}], "]"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"AspectRatio", "\[Rule]", "0.75"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"RegionPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "50"}], ")"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y", "-", "50"}], ")"}], "^", "2"}]}], "\[LessEqual]", 
      "10"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "100"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "100"}], "}"}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", "None"}], ",", 
     RowBox[{"Frame", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Gray", ",", 
        RowBox[{"Opacity", "[", "0.2", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"a", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FaceForm", "[", 
       RowBox[{"Directive", "[", 
        RowBox[{"Gray", ",", 
         RowBox[{"Opacity", "[", "0.2", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"Rotate", "[", 
       RowBox[{
        RowBox[{"Disk", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"50", ",", "50"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"8", 
             SqrtBox["2"]}], ",", "1.5"}], "}"}]}], "]"}], ",", 
        RowBox[{"Pi", "/", "7"}]}], "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"Method", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<TransparentPolygonMesh\>\"", "\[Rule]", "True"}], "}"}]}]}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<ksg_problem2.pdf\>\"", ",", 
   RowBox[{"Rasterize", "[", 
    RowBox[{"%", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "600"}], ",", 
     RowBox[{"RasterSize", "\[Rule]", "800"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.604064399634858*^9, 3.604064636623638*^9}, 
   3.604065077387822*^9, {3.604065130583407*^9, 3.6040651343590803`*^9}, {
   3.604065189477131*^9, 3.6040653412784224`*^9}, {3.6040656359659567`*^9, 
   3.604065694386757*^9}, {3.604065846848115*^9, 3.604065861615118*^9}, {
   3.6040658925306997`*^9, 3.604065893259369*^9}, {3.60406593088461*^9, 
   3.6040659467631197`*^9}, {3.6040659875454807`*^9, 
   3.6040660030935917`*^9}, {3.604066036346201*^9, 3.604066049532324*^9}, {
   3.604067191546192*^9, 3.604067234359364*^9}, {3.604067531269432*^9, 
   3.604067562144813*^9}, {3.604067619783598*^9, 3.604067732785129*^9}, 
   3.604067771140904*^9, {3.604067825808938*^9, 3.604067825887665*^9}, {
   3.604068054968185*^9, 3.604068073809536*^9}, {3.604068128029089*^9, 
   3.604068199401408*^9}, {3.604068342147236*^9, 3.604068468758264*^9}, {
   3.604071148481574*^9, 3.6040713205516777`*^9}, {3.604071444964367*^9, 
   3.604071474348913*^9}, {3.604071508626974*^9, 3.604071509841477*^9}, {
   3.6040715948857718`*^9, 3.6040716336563*^9}, {3.604071683202601*^9, 
   3.6040716939545717`*^9}, {3.604071740446499*^9, 3.604071766716756*^9}, {
   3.6040718150762863`*^9, 3.6040718189824123`*^9}, {3.604071980716198*^9, 
   3.604072125799857*^9}, {3.604072167085341*^9, 3.604072191776094*^9}, {
   3.604072268541626*^9, 3.604072276402988*^9}, {3.604072310332919*^9, 
   3.60407233033708*^9}, {3.604072375635049*^9, 3.6040724424544973`*^9}, {
   3.604072476853841*^9, 3.604072583152443*^9}, {3.604072630963377*^9, 
   3.604072645224284*^9}, {3.6040726791561203`*^9, 3.6040726868366947`*^9}, {
   3.604072720363102*^9, 3.604072725791164*^9}, {3.604072767676702*^9, 
   3.604072812624621*^9}, {3.604072851225675*^9, 3.6040728518427687`*^9}, {
   3.604072930469705*^9, 3.604072940452553*^9}, {3.604072977273979*^9, 
   3.604073074484455*^9}, {3.604073105192206*^9, 3.604073131703702*^9}, {
   3.604073686552329*^9, 3.604073695854887*^9}, {3.604074576217018*^9, 
   3.604074589095392*^9}, {3.604155556405658*^9, 3.604155590298606*^9}, {
   3.6041556231634407`*^9, 3.604155694822872*^9}, {3.6042548276996937`*^9, 
   3.604254846987479*^9}, {3.610975570529405*^9, 3.610975585392784*^9}, {
   3.610975655452302*^9, 3.610975666060803*^9}, {3.6109757013592052`*^9, 
   3.610975722013217*^9}, {3.61097576436486*^9, 3.610975800420012*^9}, {
   3.610975833230877*^9, 3.6109760677999487`*^9}, {3.610976123028977*^9, 
   3.610976228540382*^9}, {3.610976266579919*^9, 3.610976279162957*^9}, {
   3.610976354866953*^9, 3.610976354948292*^9}, {3.61097639682127*^9, 
   3.6109764068002243`*^9}, {3.6109764787956333`*^9, 3.610976634139262*^9}, {
   3.6109767626845293`*^9, 3.61097685403174*^9}, {3.6109769526908484`*^9, 
   3.610977069795985*^9}, {3.610977367258821*^9, 3.610977447461269*^9}, {
   3.610985557758438*^9, 3.610985641483037*^9}, {3.6109856806719913`*^9, 
   3.6109857068861017`*^9}, {3.610985748546595*^9, 3.6109857639706373`*^9}, {
   3.61098580658431*^9, 3.610985816538425*^9}, {3.610988591281679*^9, 
   3.6109886274077377`*^9}, {3.6110593873924217`*^9, 3.611059409264048*^9}}],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{{3.604071994589218*^9, 3.6040720336771803`*^9}, 
   3.6040720643825817`*^9, {3.60407211032154*^9, 3.6040721263617*^9}, 
   3.604072168279785*^9, 3.6040722186534557`*^9, 3.604072277144903*^9, {
   3.6040723114164124`*^9, 3.604072330935267*^9}, {3.604072400345852*^9, 
   3.604072443001464*^9}, 3.60407256016651*^9, 3.604072645895756*^9, 
   3.60407268776863*^9, {3.604072772629424*^9, 3.604072813384924*^9}, 
   3.604072888128682*^9, 3.604072941185751*^9, {3.604073037320847*^9, 
   3.6040730749215727`*^9}, {3.6040731146934566`*^9, 3.604073132428488*^9}, {
   3.6040736886393547`*^9, 3.604073696440851*^9}, 3.6040745900640507`*^9, {
   3.604155543275837*^9, 3.604155567329823*^9}, {3.604155603809225*^9, 
   3.604155633065928*^9}, 3.60415569538204*^9, {3.6042548091146173`*^9, 
   3.604254848369894*^9}, 3.6109758040997763`*^9, 3.6109758354717293`*^9, {
   3.6109758764268*^9, 3.61097590966479*^9}, 3.610976027064752*^9, 
   3.6109760682211637`*^9, 3.610976176736116*^9, 3.610976228976516*^9, {
   3.6109762699817867`*^9, 3.610976280033897*^9}, 3.610976359027898*^9, 
   3.61097640753433*^9, 3.610976594560973*^9, {3.610976628381653*^9, 
   3.610976634516416*^9}, {3.610976766034404*^9, 3.610976805189082*^9}, {
   3.610976840829123*^9, 3.610976854580057*^9}, {3.610976967045809*^9, 
   3.610976980797604*^9}, 3.610977017102067*^9, 3.610977070527492*^9, {
   3.610977403639553*^9, 3.610977447878811*^9}, {3.6109855779305563`*^9, 
   3.610985603916997*^9}, 3.610985641888694*^9, {3.610985687779703*^9, 
   3.610985709298184*^9}, 3.61098576595632*^9, 3.610985817779063*^9, {
   3.610988608147894*^9, 3.61098862794998*^9}, {3.611059397906673*^9, 
   3.6110594098799*^9}}],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{{3.604071994589218*^9, 3.6040720336771803`*^9}, 
   3.6040720643825817`*^9, {3.60407211032154*^9, 3.6040721263617*^9}, 
   3.604072168279785*^9, 3.6040722186534557`*^9, 3.604072277144903*^9, {
   3.6040723114164124`*^9, 3.604072330935267*^9}, {3.604072400345852*^9, 
   3.604072443001464*^9}, 3.60407256016651*^9, 3.604072645895756*^9, 
   3.60407268776863*^9, {3.604072772629424*^9, 3.604072813384924*^9}, 
   3.604072888128682*^9, 3.604072941185751*^9, {3.604073037320847*^9, 
   3.6040730749215727`*^9}, {3.6040731146934566`*^9, 3.604073132428488*^9}, {
   3.6040736886393547`*^9, 3.604073696440851*^9}, 3.6040745900640507`*^9, {
   3.604155543275837*^9, 3.604155567329823*^9}, {3.604155603809225*^9, 
   3.604155633065928*^9}, 3.60415569538204*^9, {3.6042548091146173`*^9, 
   3.604254848369894*^9}, 3.6109758040997763`*^9, 3.6109758354717293`*^9, {
   3.6109758764268*^9, 3.61097590966479*^9}, 3.610976027064752*^9, 
   3.6109760682211637`*^9, 3.610976176736116*^9, 3.610976228976516*^9, {
   3.6109762699817867`*^9, 3.610976280033897*^9}, 3.610976359027898*^9, 
   3.61097640753433*^9, 3.610976594560973*^9, {3.610976628381653*^9, 
   3.610976634516416*^9}, {3.610976766034404*^9, 3.610976805189082*^9}, {
   3.610976840829123*^9, 3.610976854580057*^9}, {3.610976967045809*^9, 
   3.610976980797604*^9}, 3.610977017102067*^9, 3.610977070527492*^9, {
   3.610977403639553*^9, 3.610977447878811*^9}, {3.6109855779305563`*^9, 
   3.610985603916997*^9}, 3.610985641888694*^9, {3.610985687779703*^9, 
   3.610985709298184*^9}, 3.61098576595632*^9, 3.610985817779063*^9, {
   3.610988608147894*^9, 3.61098862794998*^9}, {3.611059397906673*^9, 
   3.6110594098815937`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    GraphicsComplexBox[{{40., 44.}, {52., 56.8}, {46., 52.}, {63., 63.}, {62.,
      46.}, {35., 37.}, {45., 62.}, {50., 50.}, {50., 50.}, {40., 44.}, {52., 
     56.8}, {46., 52.}, {63., 63.}, {62., 46.}, {35., 37.}, {45., 62.}, {50., 
     50.}, {50., 50.}}, {
      {RGBColor[0.24720000000000014`, 0.24, 0.6], 
       InsetBox["\[FilledCircle]", 10], InsetBox["\[FilledCircle]", 11], 
       InsetBox["\[FilledCircle]", 12], InsetBox["\[FilledCircle]", 13], 
       InsetBox["\[FilledCircle]", 14], InsetBox["\[FilledCircle]", 15], 
       InsetBox["\[FilledCircle]", 16]}, 
      {RGBColor[0.6, 0.24, 0.4428931686004542], InsetBox[
        StyleBox["\<\"\[Times]\"\>",
         StripOnInput->False,
         FontSize->18], 17], InsetBox[
        StyleBox["\<\"\[Times]\"\>",
         StripOnInput->False,
         FontSize->18], 18]}, {}}], {}}, GraphicsComplexBox[CompressedData["
1:eJx1lQtQlFUUgFfEzXRRJNExQSOEdpKRh0DGUN1ml339u6s4UpC1OouKiDws
R2AgdksGzCxzh0AEiQ1Qo6kVB6FhNmok0eWxrAhB20ZgxpQoj8UQEdnuQufe
+pl2ZufM9597zn/Oueec30edun2vC4fDOY//TvmpX/JeQWYUCqnPbEviS+bJ
Dkne5oIeGeGDVt0ZY56CMNizzwGzJdgDc2Z/wjmpjWKx/B9WsvRKot+TMn66
xyIistk2GGzwAXspkaAvO8VL4AdSO4iHbQ/xse3AHzBbgj9gqA/bP7vOoGe/
F+zBH5wHhvPA4clShapJgfZvaFrT8iVDuPjnyMGwLhHhWbvX5ahFV3dJbxQS
PfDce0RoWhqkcfOjstWpzxYTnrOTEJ5970YZ4dn3HWUIL6rr0NqtcsLsukL9
gCEeyCfeWRd34bz8IF6wB/83fIffcatSoCJOd5XRn9YT9OCPnT/UJ8i24oT9
6ShiX1JX6W8YUKBQ3QDvd0/aR+w++797gvyhLhAvMMQH/jYtqGYy24WkrlB/
kODvP/d/lCGS/Zw9FxAnMPiFe2Wfg+cgId6Cc1mBW7V0jwBD3sCQL/DpMWOx
zUH3QeLGtS1L8fw7pUOD74nHN6zA887mkFK90a6RI2F+ySs8fD6nutbtLZWU
8PsxjP1zvRQdz42746cVoYysc55WfN5/1b5oZaCU8A/n3/7mSB9DGOIDfvbB
2U/qryiQX8OISIrjBf/s/Qfn4Tkw5AXct1ideqFRSPx1vhZesBr72/SFKckd
77MnBw36uw7B7HNnvuqfYqoHcH0OlV/VJeQwqC2jTz7soPMsKI5rGsK8c/JS
xcErYnL+1K6I5EkvMalXUdftsMVauh8aXrq55J6Gzr+HUHh8O44nxbXmhR27
MP+SXrFBS/cWxA/9AAz9BQzn4X7Zct+92+ZWE9WHhie57Pah/aIeWRD/Ww/V
9ytjmydwPeC9UP9a3tXGZTIJYeV4xKtjl2XkHNgHbTlWmB5I/btoxsLuZ1C9
5Vp64jEL7c8Z7bKWpflUD/kBm00Fjz/ro+fL3WdKvfhUnxKXa7moof1d6rE2
ODRcPq/fIU5glbmi9UO9hHDXH92cfi7VVwa/GXpYJSMcsPp5x/qHUnSyOe3G
KObGqbYG/y0MSln+xMq/TLQfefqnsrwzaT9eCHnmVhSf9jtb6kYnh5aE0/5P
ey4g/hGuP+xbqDf0tet4zzbn/cA8Zqsb1QLn/byr+TGtke5n6C9nH07jeGGe
dY+U13fifQr9tvw9+013PG8RQSULkZbOuzleJfDEzF00+kYTtjcJCnt360XE
H/Q317VqxGpWoAOWysTrOJ4d8b5BXWcVCH0XOTyFefOh6frmiwrUJn+xzIYZ
6glz+3LsR+IPfMQk/9j2X70beihb/yz+usZC+39CdTf3Vh6d77EctwDD90IS
P9QP5hXqBfn01kZHrMT18hznek1dFiGbR3K/O+aT66JrTENitP9OdodzHybc
H/t21UP6fYL5BX+Q/1elto6k4CiSr/njhZLMCSHJ19hpPdKO8+0uWr9N6WCQ
KS3Pzv3XPt0Tmer/wEG/b7Bv4P59y8vKnPUq5PUfkNgYZEisOMzH8fWusV9j
HstQzDrvEyGYO8/kb50pYMj3CerzN4D9bb8=
    "], {
     {GrayLevel[0.5], Opacity[0.2], EdgeForm[None], 
      GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwNw4dS0wAAANBmpyNJkzZJ0zarZTRNW9rSjA7apKl3Krh6jBNQsMA50EM9
B+4BblBREReK8zvl3T21t9LtgT6fb3s/tL9PINquUSMBB8LEKJaMoANxKqvB
ZT2RocNQGB6xOddB42GoZiAeBZXUWMMk6gyZl2kNg8I0HB8M0zLcalpViUMj
CBZFVR5oCCAVh4ppnowBPAHoDNIUMUnhUqq/okiRBBJTAaGfiiZRNcXzaUKg
wIVjEViD9Bwj54MJHcnpgaE8PVzk1ZI/U6ALQ7Rd5aQqrlRChAm0TdA0AL0c
0CysZbOpYd628KqNIwZaryFuG7RHWKFBmA2wViftliU22WaL1bK41cQsDWfq
SMdzzLZBeWDHBY0a4HiQ23FQBzNc1OuAf9eZxePRpRPsxwPFqW1x5XL/0WVy
53Ppw2L03UJk/Evswvm+ie+JyffJrVvwp2n/xqz8el758a38dad0b0Z6OCXe
Xs0+XcstHyEvjscOviz0zqQeTCbvTyTW/uV+joX2flXuHMJnfkuPlthr1wdn
T8ujr4Ldx9z8W2X1bnb6sH/9EvNnr3L2XPrZi/zz0eDYXOjqlYGTu4FTW/Du
k8CbLnfzRmZuM/QfN5tfRA==
         "]], 
        PolygonBox[{{144, 143, 22, 32}, {74, 98, 34, 9}, {77, 108, 24, 14}, {
         94, 93, 4, 31}, {104, 102, 13, 35}, {147, 146, 19, 28}, {112, 110, 
         15, 37}, {70, 111, 37, 25}, {69, 103, 35, 48}, {117, 115, 16, 39}, {
         115, 119, 40, 16}, {133, 134, 44, 10}, {102, 106, 36, 13}, {80, 127, 
         28, 20}, {79, 126, 27, 19}, {141, 142, 32, 12}, {81, 128, 29, 21}, {
         73, 125, 30, 8}, {121, 122, 42, 4}, {138, 83, 47, 46}, {109, 78, 14, 
         18}, {158, 159, 50, 27}, {118, 72, 46, 40}, {139, 140, 31, 11}, {166,
          165, 18, 44}, {162, 161, 12, 52}, {97, 88, 51, 34}, {154, 155, 49, 
         24}, {113, 71, 26, 38}, {130, 167, 61, 22}, {105, 70, 25, 36}, {110, 
         114, 38, 15}, {149, 148, 20, 29}, {83, 135, 45, 47}, {88, 150, 48, 
         51}, {71, 116, 39, 26}, {163, 164, 52, 30}, {137, 136, 11, 45}, {156,
          89, 10, 50}, {124, 123, 8, 42}, {153, 152, 9, 49}, {167, 129, 21, 
         61}}]}]}, {}, {}, {}, {}}]},
  AspectRatio->0.75,
  AxesLabel->{None, None},
  AxesOrigin->{30., 30.},
  Epilog->{{
     Arrowheads[{-0.03, 0.03}], 
     ArrowBox[{{40, 37}, {60, 37}}], 
     ArrowBox[{{43, 43}, {43, 57}}]}, 
    Directive[{
      Thickness[0.005], 
      GrayLevel[0.5], 
      Dashing[{0, Small}]}], 
    LineBox[{{30, 43}, {70, 43}}], 
    LineBox[{{30, 57}, {70, 57}}], 
    LineBox[{{40, 40}, {60, 40}}], 
    LineBox[{{40, 60}, {60, 60}}], 
    LineBox[{{40, 30}, {40, 70}}], 
    LineBox[{{60, 30}, {60, 70}}], 
    InsetBox[
     FormBox[
      StyleBox["\"\\!\\(\\*SuperscriptBox[\\(x\\), \\((i)\\)]\\)\"", {24, 
        GrayLevel[0]}, StripOnInput -> False], TraditionalForm], {52.5, 50}], 
    
    InsetBox[
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[SuperscriptBox[\\(\[Epsilon]\\), \\(x\\)], \
\\(i, k\\)]\\)\"", {24, 
        GrayLevel[0]}, StripOnInput -> False], TraditionalForm], {50, 34}], 
    InsetBox[
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[SuperscriptBox[\\(\[Epsilon]\\), \\(y\\)], \
\\(i, k\\)]\\)\"", {24, 
        GrayLevel[0]}, StripOnInput -> False], TraditionalForm], {45.5, 47}]},
  
  ImagePadding->20,
  LabelStyle->(FontSize -> 16),
  Method->{"TransparentPolygonMesh" -> True},
  PlotRange->{{30, 70}, {30, 70}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.604071994589218*^9, 3.6040720336771803`*^9}, 
   3.6040720643825817`*^9, {3.60407211032154*^9, 3.6040721263617*^9}, 
   3.604072168279785*^9, 3.6040722186534557`*^9, 3.604072277144903*^9, {
   3.6040723114164124`*^9, 3.604072330935267*^9}, {3.604072400345852*^9, 
   3.604072443001464*^9}, 3.60407256016651*^9, 3.604072645895756*^9, 
   3.60407268776863*^9, {3.604072772629424*^9, 3.604072813384924*^9}, 
   3.604072888128682*^9, 3.604072941185751*^9, {3.604073037320847*^9, 
   3.6040730749215727`*^9}, {3.6040731146934566`*^9, 3.604073132428488*^9}, {
   3.6040736886393547`*^9, 3.604073696440851*^9}, 3.6040745900640507`*^9, {
   3.604155543275837*^9, 3.604155567329823*^9}, {3.604155603809225*^9, 
   3.604155633065928*^9}, 3.60415569538204*^9, {3.6042548091146173`*^9, 
   3.604254848369894*^9}, 3.6109758040997763`*^9, 3.6109758354717293`*^9, {
   3.6109758764268*^9, 3.61097590966479*^9}, 3.610976027064752*^9, 
   3.6109760682211637`*^9, 3.610976176736116*^9, 3.610976228976516*^9, {
   3.6109762699817867`*^9, 3.610976280033897*^9}, 3.610976359027898*^9, 
   3.61097640753433*^9, 3.610976594560973*^9, {3.610976628381653*^9, 
   3.610976634516416*^9}, {3.610976766034404*^9, 3.610976805189082*^9}, {
   3.610976840829123*^9, 3.610976854580057*^9}, {3.610976967045809*^9, 
   3.610976980797604*^9}, 3.610977017102067*^9, 3.610977070527492*^9, {
   3.610977403639553*^9, 3.610977447878811*^9}, {3.6109855779305563`*^9, 
   3.610985603916997*^9}, 3.610985641888694*^9, {3.610985687779703*^9, 
   3.610985709298184*^9}, 3.61098576595632*^9, 3.610985817779063*^9, {
   3.610988608147894*^9, 3.61098862794998*^9}, {3.611059397906673*^9, 
   3.611059409884007*^9}}],

Cell[BoxData["\<\"ksg2.pdf\"\>"], "Output",
 CellChangeTimes->{{3.604071994589218*^9, 3.6040720336771803`*^9}, 
   3.6040720643825817`*^9, {3.60407211032154*^9, 3.6040721263617*^9}, 
   3.604072168279785*^9, 3.6040722186534557`*^9, 3.604072277144903*^9, {
   3.6040723114164124`*^9, 3.604072330935267*^9}, {3.604072400345852*^9, 
   3.604072443001464*^9}, 3.60407256016651*^9, 3.604072645895756*^9, 
   3.60407268776863*^9, {3.604072772629424*^9, 3.604072813384924*^9}, 
   3.604072888128682*^9, 3.604072941185751*^9, {3.604073037320847*^9, 
   3.6040730749215727`*^9}, {3.6040731146934566`*^9, 3.604073132428488*^9}, {
   3.6040736886393547`*^9, 3.604073696440851*^9}, 3.6040745900640507`*^9, {
   3.604155543275837*^9, 3.604155567329823*^9}, {3.604155603809225*^9, 
   3.604155633065928*^9}, 3.60415569538204*^9, {3.6042548091146173`*^9, 
   3.604254848369894*^9}, 3.6109758040997763`*^9, 3.6109758354717293`*^9, {
   3.6109758764268*^9, 3.61097590966479*^9}, 3.610976027064752*^9, 
   3.6109760682211637`*^9, 3.610976176736116*^9, 3.610976228976516*^9, {
   3.6109762699817867`*^9, 3.610976280033897*^9}, 3.610976359027898*^9, 
   3.61097640753433*^9, 3.610976594560973*^9, {3.610976628381653*^9, 
   3.610976634516416*^9}, {3.610976766034404*^9, 3.610976805189082*^9}, {
   3.610976840829123*^9, 3.610976854580057*^9}, {3.610976967045809*^9, 
   3.610976980797604*^9}, 3.610977017102067*^9, 3.610977070527492*^9, {
   3.610977403639553*^9, 3.610977447878811*^9}, {3.6109855779305563`*^9, 
   3.610985603916997*^9}, 3.610985641888694*^9, {3.610985687779703*^9, 
   3.610985709298184*^9}, 3.61098576595632*^9, 3.610985817779063*^9, {
   3.610988608147894*^9, 3.61098862794998*^9}, {3.611059397906673*^9, 
   3.6110594107706947`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    GraphicsComplexBox[{{40., 45.}, {52., 51.}, {46., 48.}, {63., 56.5}, {62.,
      56.}, {35., 42.5}, {45., 47.5}, {50., 50.}, {50., 50.}, {40., 45.}, {
     52., 51.}, {46., 48.}, {63., 56.5}, {62., 56.}, {35., 42.5}, {45., 
     47.5}, {50., 50.}, {50., 50.}}, {
      {RGBColor[0.24720000000000014`, 0.24, 0.6], 
       InsetBox["\[FilledCircle]", 10], InsetBox["\[FilledCircle]", 11], 
       InsetBox["\[FilledCircle]", 12], InsetBox["\[FilledCircle]", 13], 
       InsetBox["\[FilledCircle]", 14], InsetBox["\[FilledCircle]", 15], 
       InsetBox["\[FilledCircle]", 16]}, 
      {RGBColor[0.6, 0.24, 0.4428931686004542], InsetBox[
        StyleBox["\<\"\[Times]\"\>",
         StripOnInput->False,
         FontSize->18], 17], InsetBox[
        StyleBox["\<\"\[Times]\"\>",
         StripOnInput->False,
         FontSize->18], 18]}, {}}], {}}, 
   {FaceForm[{GrayLevel[0.5], Opacity[0.2]}], 
    GeometricTransformationBox[
     DiskBox[{50, 50}, 
      NCache[{8 2^Rational[1, 2], 1.5}, {11.313708498984761`, 1.5}]], {{{
      0.9009688679024191, -0.4338837391175581}, {0.4338837391175581, 
      0.9009688679024191}}, Center}]}},
  AspectRatio->0.75,
  AxesLabel->{None, None},
  AxesOrigin->{30., 35.},
  Epilog->{
    Directive[{
      Thickness[0.005], 
      GrayLevel[0.5], 
      Dashing[{0, Small}]}], 
    LineBox[{{0, 45}, {100, 45}}], 
    LineBox[{{0, 55}, {100, 55}}], 
    LineBox[{{40, 0}, {40, 100}}], 
    LineBox[{{60, 0}, {60, 100}}], 
    InsetBox[
     FormBox[
      StyleBox["\"\\!\\(\\*SuperscriptBox[\\(x\\), \\((i)\\)]\\)\"", {24, 
        GrayLevel[0]}, StripOnInput -> False], TraditionalForm], {52, 49}], 
    InsetBox[
     FormBox[
      StyleBox["\"\\!\\(\\*OverscriptBox[\\(V\\), \\(_\\)]\\)(i)\"", {22, 
        GrayLevel[0]}, StripOnInput -> False], TraditionalForm], {58, 51}]},
  ImagePadding->20,
  LabelStyle->(FontSize -> 16),
  Method->{"TransparentPolygonMesh" -> True},
  PlotRange->{{30, 70}, {35, 65}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.604071994589218*^9, 3.6040720336771803`*^9}, 
   3.6040720643825817`*^9, {3.60407211032154*^9, 3.6040721263617*^9}, 
   3.604072168279785*^9, 3.6040722186534557`*^9, 3.604072277144903*^9, {
   3.6040723114164124`*^9, 3.604072330935267*^9}, {3.604072400345852*^9, 
   3.604072443001464*^9}, 3.60407256016651*^9, 3.604072645895756*^9, 
   3.60407268776863*^9, {3.604072772629424*^9, 3.604072813384924*^9}, 
   3.604072888128682*^9, 3.604072941185751*^9, {3.604073037320847*^9, 
   3.6040730749215727`*^9}, {3.6040731146934566`*^9, 3.604073132428488*^9}, {
   3.6040736886393547`*^9, 3.604073696440851*^9}, 3.6040745900640507`*^9, {
   3.604155543275837*^9, 3.604155567329823*^9}, {3.604155603809225*^9, 
   3.604155633065928*^9}, 3.60415569538204*^9, {3.6042548091146173`*^9, 
   3.604254848369894*^9}, 3.6109758040997763`*^9, 3.6109758354717293`*^9, {
   3.6109758764268*^9, 3.61097590966479*^9}, 3.610976027064752*^9, 
   3.6109760682211637`*^9, 3.610976176736116*^9, 3.610976228976516*^9, {
   3.6109762699817867`*^9, 3.610976280033897*^9}, 3.610976359027898*^9, 
   3.61097640753433*^9, 3.610976594560973*^9, {3.610976628381653*^9, 
   3.610976634516416*^9}, {3.610976766034404*^9, 3.610976805189082*^9}, {
   3.610976840829123*^9, 3.610976854580057*^9}, {3.610976967045809*^9, 
   3.610976980797604*^9}, 3.610977017102067*^9, 3.610977070527492*^9, {
   3.610977403639553*^9, 3.610977447878811*^9}, {3.6109855779305563`*^9, 
   3.610985603916997*^9}, 3.610985641888694*^9, {3.610985687779703*^9, 
   3.610985709298184*^9}, 3.61098576595632*^9, 3.610985817779063*^9, {
   3.610988608147894*^9, 3.61098862794998*^9}, {3.611059397906673*^9, 
   3.611059410772942*^9}}],

Cell[BoxData["\<\"ksg_problem2.pdf\"\>"], "Output",
 CellChangeTimes->{{3.604071994589218*^9, 3.6040720336771803`*^9}, 
   3.6040720643825817`*^9, {3.60407211032154*^9, 3.6040721263617*^9}, 
   3.604072168279785*^9, 3.6040722186534557`*^9, 3.604072277144903*^9, {
   3.6040723114164124`*^9, 3.604072330935267*^9}, {3.604072400345852*^9, 
   3.604072443001464*^9}, 3.60407256016651*^9, 3.604072645895756*^9, 
   3.60407268776863*^9, {3.604072772629424*^9, 3.604072813384924*^9}, 
   3.604072888128682*^9, 3.604072941185751*^9, {3.604073037320847*^9, 
   3.6040730749215727`*^9}, {3.6040731146934566`*^9, 3.604073132428488*^9}, {
   3.6040736886393547`*^9, 3.604073696440851*^9}, 3.6040745900640507`*^9, {
   3.604155543275837*^9, 3.604155567329823*^9}, {3.604155603809225*^9, 
   3.604155633065928*^9}, 3.60415569538204*^9, {3.6042548091146173`*^9, 
   3.604254848369894*^9}, 3.6109758040997763`*^9, 3.6109758354717293`*^9, {
   3.6109758764268*^9, 3.61097590966479*^9}, 3.610976027064752*^9, 
   3.6109760682211637`*^9, 3.610976176736116*^9, 3.610976228976516*^9, {
   3.6109762699817867`*^9, 3.610976280033897*^9}, 3.610976359027898*^9, 
   3.61097640753433*^9, 3.610976594560973*^9, {3.610976628381653*^9, 
   3.610976634516416*^9}, {3.610976766034404*^9, 3.610976805189082*^9}, {
   3.610976840829123*^9, 3.610976854580057*^9}, {3.610976967045809*^9, 
   3.610976980797604*^9}, 3.610977017102067*^9, 3.610977070527492*^9, {
   3.610977403639553*^9, 3.610977447878811*^9}, {3.6109855779305563`*^9, 
   3.610985603916997*^9}, 3.610985641888694*^9, {3.610985687779703*^9, 
   3.610985709298184*^9}, 3.61098576595632*^9, 3.610985817779063*^9, {
   3.610988608147894*^9, 3.61098862794998*^9}, {3.611059397906673*^9, 
   3.611059411913865*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"roots", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.1"}], ",", "0.01", ",", "0.11", ",", "0.2", ",", "0.31", 
     ",", "0.5", ",", "0.63", ",", "0.8", ",", "0.91", ",", "0.97", ",", 
     "1.1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "x_", "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "-", 
       RowBox[{"roots", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "roots", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sample", "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", 
       RowBox[{"f", "[", "#", "]"}]}], "}"}], "&"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Random", "[", "]"}], ",", 
      RowBox[{"{", "10", "}"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.604234107792344*^9, 3.604234178091938*^9}, {
  3.604234216210642*^9, 3.6042343319350977`*^9}, {3.604234384944384*^9, 
  3.604234500594083*^9}, {3.6042347280345793`*^9, 3.604234936097437*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5300827499570506`", ",", 
     RowBox[{"-", "7.728125653417913`*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9254468201168758`", ",", "6.473927619147722`*^-7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.2304863627822694`", ",", 
     RowBox[{"-", "5.702399598907896`*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.613963601128865`", ",", 
     RowBox[{"-", "4.762653543064021`*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11687791125318948`", ",", "2.2862470697787997`*^-7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.6361700715568981`", ",", "2.0138477551857454`*^-7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.6373863211663325`", ",", "2.418352959762303`*^-7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.8566755546831616`", ",", 
     RowBox[{"-", "1.4628629386215782`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7843150061391092`", ",", "6.487955608810237`*^-7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.3000974207886095`", ",", 
     RowBox[{"-", "2.3564365963871255`*^-7"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6042342747545643`*^9, 3.604234332324131*^9}, {
   3.60423438729841*^9, 3.604234484445788*^9}, {3.604234596393259*^9, 
   3.604234606927258*^9}, 3.6042346465512533`*^9, 3.604234695841538*^9, {
   3.604234753081134*^9, 3.604234848994342*^9}, {3.604234892601144*^9, 
   3.6042349157695713`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"a", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"sample", ",", 
    RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"f", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Epilog", "\[Rule]", "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"a", ",", "b"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6042349679882812`*^9, 3.6042350280356092`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQrbUiXbLg2wP7d3NXns14t3Jf562gZU5z39pP9Nba
y79zqV13seb+yQ1n7aez33kXpLR4nyVv5b9pSx/bmx3m1tP9Nn/fQt7Sb1tf
77UPmjfZoGZ9n92JPw1hjdFP7Pc/+Wvezt5tx1rR9b889Ym951/Th5usJtg9
3xRy61Hma/sPQVPOf+rase+nypIT0pIv7XXVjrfJHF1qV7zq5/nTJpftze7e
61m+oH/fYHcfAFtwr3g=
    "], {
     {RGBColor[0.24720000000000014`, 0.24, 0.6], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 11], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 12], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 13], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 14], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 15], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 16], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 17], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 18], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 19], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 20]}, {}}], {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.},
  Method->{},
  PlotRange->{{0, 0.9254468201168758}, {-1.4628629386215782`*^-6, 
    6.487955608810237*^-7}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.018508936402337518`, 0.018508936402337518`}, {
   4.2233169990052034`*^-8, 4.2233169990052034`*^-8}}]], "Output",
 CellChangeTimes->{
  3.6042349454224367`*^9, {3.6042349927634697`*^9, 3.6042350284851427`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQrbUiXbLg2wP7d3NXns14t3Jf562gZU5z39pP9Nba
y79zqV13seb+yQ1n7aez33kXpLR4nyVv5b9pSx/bmx3m1tP9Nn/fQt7Sb1tf
77UPmjfZoGZ9n92JPw1hjdFP7Pc/+Wvezt5tx1rR9b889Ym951/Th5usJtg9
3xRy61Hma/sPQVPOf+rase+nypIT0pIv7XXVjrfJHF1qV7zq5/nTJpftze7e
61m+oH/fYHcfAFtwr3g=
     "], {
      {RGBColor[0.24720000000000014`, 0.24, 0.6], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 11], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 12], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 13], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 14], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 15], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 16], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 17], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 18], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 19], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 20]}, {}}], {}}, {{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwUV3c81d8bN1KStBCiKamkiVKdx06iNGQmK0QDUVKSkkJGETKyufbenLus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      "]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.},
  Method->{},
  PlotRange->{{0, 0.9254468201168758}, {-1.4628629386215782`*^-6, 
    6.487955608810237*^-7}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.018508936402337518`, 0.018508936402337518`}, {
   4.2233169990052034`*^-8, 4.2233169990052034`*^-8}}]], "Output",
 CellChangeTimes->{
  3.6042349454224367`*^9, {3.6042349927634697`*^9, 3.604235028517824*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"samples", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"i", "/", "10"}], ",", 
       RowBox[{"0.1", 
        RowBox[{"Random", "[", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "10"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6042351417989473`*^9, 3.604235234769578*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "10"], ",", "0.049673789857220534`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "5"], ",", "0.01317492433959289`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "10"], ",", "0.0911202849594593`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2", "5"], ",", "0.055068004241351276`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0.08094515025201765`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "5"], ",", "0.08938487916036315`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7", "10"], ",", "0.036719175191069445`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "5"], ",", "0.012856033475960846`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "10"], ",", "0.0011370106811529116`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0.04261808401712065`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.604235188708159*^9, 3.604235230729681*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"root", "=", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "-", 
       RowBox[{"samples", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "samples", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rootval", "[", "x_", "]"}], ":=", 
  "root"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"samples", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "2"}], "]"}], "]"}], 
      RowBox[{
       RowBox[{"root", "/", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          RowBox[{"samples", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"rootval", "[", 
         RowBox[{"samples", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"a", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"samples", ",", 
    RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"b", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"f", "[", "x", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.60423524006423*^9, 3.604235242439171*^9}, {
  3.604235296550284*^9, 3.604235388034986*^9}, {3.604235467946672*^9, 
  3.6042355587061357`*^9}, {3.6042356202439423`*^9, 3.604235621283988*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQPWsmCOy0D887f/Z63kp7CP+kfdOc4MyS3132xmBw
2V7V4PnmFcHbofI37QMmds+6b7jGngEMHthbaEu5XtqxBar+sT2rzoGctw+3
2aeBwTP7rpuagrfPLILqf2n/SXv9LOeQLvuzZ0Dgjb10kOmb7wuCoOZ9sF+0
XWUW56Wl9oPdfQCDDJZu
    "], {
     {RGBColor[0.24720000000000014`, 0.24, 0.6], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 11], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 12], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 13], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 14], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 15], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 16], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 17], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 18], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 19], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 20]}, {}}], {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{{0, 1.}, {0, 0.0911202849594593}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.02, 0.02}, {0.001822405699189186, 
   0.001822405699189186}}]], "Output",
 CellChangeTimes->{{3.604235513099765*^9, 3.604235559175606*^9}, 
   3.604235623634403*^9}],

Cell[BoxData[
 GraphicsBox[{},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{{0, 1}, {0., 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.604235513099765*^9, 3.604235559175606*^9}, 
   3.604235623642021*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["f"], "Input",
 CellChangeTimes->{{3.604235602494543*^9, 3.604235626705048*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["0.04261808401712065`", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x"}]], "+", 
  FractionBox["0.0011370106811529116`", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["9", "10"]}], "+", "x"}]], "+", 
  FractionBox["0.012856033475960846`", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["4", "5"]}], "+", "x"}]], "+", 
  FractionBox["0.036719175191069445`", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["7", "10"]}], "+", "x"}]], "+", 
  FractionBox["0.08938487916036315`", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "5"]}], "+", "x"}]], "+", 
  FractionBox["0.08094515025201765`", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", "x"}]], "+", 
  FractionBox["0.055068004241351276`", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "5"]}], "+", "x"}]], "+", 
  FractionBox["0.0911202849594593`", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "10"]}], "+", "x"}]], "+", 
  FractionBox["0.01317492433959289`", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "5"]}], "+", "x"}]], "+", 
  FractionBox["0.049673789857220534`", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "10"]}], "+", "x"}]]}]], "Output",
 CellChangeTimes->{{3.6042356033809423`*^9, 3.604235627184478*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "/", 
      RowBox[{"n", "^", "alpha"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "alpha"}], ")"}]}], ",", 
   RowBox[{"alpha", "\[Rule]", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.604242644143046*^9, 3.604242658673394*^9}, {
  3.604242713820771*^9, 3.6042427139795103`*^9}}],

Cell[BoxData[
 RowBox[{"DirectedInfinity", "[", 
  RowBox[{"-", 
   RowBox[{"Sign", "[", 
    RowBox[{"Log", "[", 
     FractionBox["1", "n"], "]"}], "]"}]}], "]"}]], "Output",
 CellChangeTimes->{3.6042426630086927`*^9, 3.604242717946845*^9}]
}, Open  ]]
},
WindowSize->{740, 756},
WindowMargins->{{20, Automatic}, {Automatic, 44}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 223, 4, 28, "Input"],
Cell[805, 28, 205, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1047, 36, 16734, 424, 990, "Input"],
Cell[17784, 462, 1717, 24, 28, "Output"],
Cell[19504, 488, 1720, 24, 28, "Output"],
Cell[21227, 514, 7397, 138, 295, "Output"],
Cell[28627, 654, 1735, 24, 28, "Output"],
Cell[30365, 680, 3765, 73, 295, "Output"],
Cell[34133, 755, 1741, 24, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35911, 784, 1225, 35, 80, "Input"],
Cell[37139, 821, 1477, 37, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38653, 863, 891, 24, 97, "Input"],
Cell[39547, 889, 2022, 50, 216, "Output"],
Cell[41572, 941, 24505, 419, 216, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66114, 1365, 425, 13, 46, "Input"],
Cell[66542, 1380, 1124, 32, 124, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67703, 1417, 1788, 53, 114, "Input"],
Cell[69494, 1472, 1868, 48, 238, "Output"],
Cell[71365, 1522, 392, 13, 230, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71794, 1540, 93, 1, 28, "Input"],
Cell[71890, 1543, 1263, 41, 105, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73190, 1589, 400, 11, 28, "Input"],
Cell[73593, 1602, 242, 6, 47, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> figs/example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     75294,       1663]
NotebookOptionsPosition[     73851,       1611]
NotebookOutlinePosition[     74208,       1627]
CellTagsIndexPosition[     74165,       1624]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6040677764189034`*^9, 3.6040677841255913`*^9}, {
  3.604155537890691*^9, 3.604155538272716*^9}}],

Cell[BoxData["\<\"/Users/gregv/Dropbox/Mutual Information \
Estimation/figs\"\>"], "Output",
 CellChangeTimes->{3.604067784778009*^9, 3.604155535326557*^9, 
  3.604254814396649*^9, 3.6109757268138742`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"40", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"52", ",", "56.8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"46", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"63", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"62", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"45", ",", "62"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x2s", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"50", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "-", "50"}], ")"}], "/", 
          "2"}]}]}], "}"}], "&"}], ",", "xs"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"center", "=", 
   RowBox[{"{", 
    RowBox[{"50", ",", "50"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"kdist", " ", "=", " ", "10"}], "\[IndentingNewLine]", 
 RowBox[{"kdisty", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xs", ",", 
       RowBox[{"{", "center", "}"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "70"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"30", ",", "70"}], "}"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[FilledCircle]", ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Times]\>\"", ",", "18"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], ",", 
     RowBox[{"ImagePadding", "\[Rule]", "20"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", ".03"}], ",", ".03"}], "}"}], "]"}], ",", 
          RowBox[{"Arrow", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"40", ",", "37"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"60", ",", "37"}], "}"}]}], "}"}], "]"}], ",", 
          RowBox[{"Arrow", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"43", ",", "43"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"43", ",", "57"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Directive", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Gray", ",", 
           "Dotted"}], "}"}], "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"30", ",", 
             RowBox[{"50", "-", "kdisty"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"70", ",", 
             RowBox[{"50", "-", "kdisty"}]}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"30", ",", 
             RowBox[{"50", "+", "kdisty"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"70", ",", 
             RowBox[{"50", "+", "kdisty"}]}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "-", "kdist"}], ",", 
             RowBox[{"50", "-", "kdist"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "+", "kdist"}], ",", 
             RowBox[{"50", "-", "kdist"}]}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "-", "kdist"}], ",", 
             RowBox[{"50", "+", "kdist"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "+", "kdist"}], ",", 
             RowBox[{"50", "+", "kdist"}]}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "-", "kdist"}], ",", "30"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "-", "kdist"}], ",", "70"}], "}"}]}], "}"}], "]"}],
         ",", "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "+", "kdist"}], ",", "30"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "+", "kdist"}], ",", "70"}], "}"}]}], "}"}], "]"}],
         ",", "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\!\(\*SuperscriptBox[\(x\), \((i)\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"24", ",", "Black"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"52.5", ",", "50"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[SuperscriptBox[\(\[Epsilon]\), \(x\)], \
\(i, k\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"24", ",", "Black"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"50", ",", "34"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[SuperscriptBox[\(\[Epsilon]\), \(y\)], \
\(i, k\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"24", ",", "Black"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"45.5", ",", "47"}], "}"}]}], "]"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"AspectRatio", "\[Rule]", "0.75"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"RegionPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"50", "-", "kdist"}], "\[LessEqual]", "x", "\[LessEqual]", 
       RowBox[{"50", "+", "kdist"}]}], "&&", 
      RowBox[{
       RowBox[{"50", "-", "kdisty"}], "\[LessEqual]", "y", "\[LessEqual]", 
       RowBox[{"50", "+", "kdisty"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "102"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "102"}], "}"}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", "None"}], ",", 
     RowBox[{"Frame", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Gray", ",", 
        RowBox[{"Opacity", "[", "0.2", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"a", ",", "b", ",", 
   RowBox[{"Method", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<TransparentPolygonMesh\>\"", "\[Rule]", "True"}], "}"}]}]}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<ksg2.pdf\>\"", ",", 
   RowBox[{"Rasterize", "[", 
    RowBox[{"%", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "600"}], ",", 
     RowBox[{"RasterSize", "\[Rule]", "800"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x2s", ",", 
       RowBox[{"{", "center", "}"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "70"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"35", ",", "65"}], "}"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[FilledCircle]", ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Times]\>\"", ",", "18"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"ImagePadding", "\[Rule]", "20"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Gray", ",", 
           "Dotted"}], "}"}], "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"50", "-", 
              RowBox[{"kdist", "/", "2"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"100", ",", 
             RowBox[{"50", "-", 
              RowBox[{"kdist", "/", "2"}]}]}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"50", "+", 
              RowBox[{"kdist", "/", "2"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"100", ",", 
             RowBox[{"50", "+", 
              RowBox[{"kdist", "/", "2"}]}]}], "}"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "-", "kdist"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "-", "kdist"}], ",", "100"}], "}"}]}], "}"}], 
         "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "+", "kdist"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"50", "+", "kdist"}], ",", "100"}], "}"}]}], "}"}], 
         "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\!\(\*SuperscriptBox[\(x\), \((i)\)]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"24", ",", "Black"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"52", ",", "49"}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\!\(\*OverscriptBox[\(V\), \(_\)]\)(i)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"22", ",", "Black"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"58", ",", "51"}], "}"}]}], "]"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"AspectRatio", "\[Rule]", "0.75"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"RegionPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "50"}], ")"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y", "-", "50"}], ")"}], "^", "2"}]}], "\[LessEqual]", 
      "10"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "100"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "100"}], "}"}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", "None"}], ",", 
     RowBox[{"Frame", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Gray", ",", 
        RowBox[{"Opacity", "[", "0.2", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"a", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FaceForm", "[", 
       RowBox[{"Directive", "[", 
        RowBox[{"Gray", ",", 
         RowBox[{"Opacity", "[", "0.2", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"Rotate", "[", 
       RowBox[{
        RowBox[{"Disk", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"50", ",", "50"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"8", 
             SqrtBox["2"]}], ",", "1.5"}], "}"}]}], "]"}], ",", 
        RowBox[{"Pi", "/", "7"}]}], "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"Method", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<TransparentPolygonMesh\>\"", "\[Rule]", "True"}], "}"}]}]}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<ksg_problem2.pdf\>\"", ",", 
   RowBox[{"Rasterize", "[", 
    RowBox[{"%", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "600"}], ",", 
     RowBox[{"RasterSize", "\[Rule]", "800"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.604064399634858*^9, 3.604064636623638*^9}, 
   3.604065077387822*^9, {3.604065130583407*^9, 3.6040651343590803`*^9}, {
   3.604065189477131*^9, 3.6040653412784224`*^9}, {3.6040656359659567`*^9, 
   3.604065694386757*^9}, {3.604065846848115*^9, 3.604065861615118*^9}, {
   3.6040658925306997`*^9, 3.604065893259369*^9}, {3.60406593088461*^9, 
   3.6040659467631197`*^9}, {3.6040659875454807`*^9, 
   3.6040660030935917`*^9}, {3.604066036346201*^9, 3.604066049532324*^9}, {
   3.604067191546192*^9, 3.604067234359364*^9}, {3.604067531269432*^9, 
   3.604067562144813*^9}, {3.604067619783598*^9, 3.604067732785129*^9}, 
   3.604067771140904*^9, {3.604067825808938*^9, 3.604067825887665*^9}, {
   3.604068054968185*^9, 3.604068073809536*^9}, {3.604068128029089*^9, 
   3.604068199401408*^9}, {3.604068342147236*^9, 3.604068468758264*^9}, {
   3.604071148481574*^9, 3.6040713205516777`*^9}, {3.604071444964367*^9, 
   3.604071474348913*^9}, {3.604071508626974*^9, 3.604071509841477*^9}, {
   3.6040715948857718`*^9, 3.6040716336563*^9}, {3.604071683202601*^9, 
   3.6040716939545717`*^9}, {3.604071740446499*^9, 3.604071766716756*^9}, {
   3.6040718150762863`*^9, 3.6040718189824123`*^9}, {3.604071980716198*^9, 
   3.604072125799857*^9}, {3.604072167085341*^9, 3.604072191776094*^9}, {
   3.604072268541626*^9, 3.604072276402988*^9}, {3.604072310332919*^9, 
   3.60407233033708*^9}, {3.604072375635049*^9, 3.6040724424544973`*^9}, {
   3.604072476853841*^9, 3.604072583152443*^9}, {3.604072630963377*^9, 
   3.604072645224284*^9}, {3.6040726791561203`*^9, 3.6040726868366947`*^9}, {
   3.604072720363102*^9, 3.604072725791164*^9}, {3.604072767676702*^9, 
   3.604072812624621*^9}, {3.604072851225675*^9, 3.6040728518427687`*^9}, {
   3.604072930469705*^9, 3.604072940452553*^9}, {3.604072977273979*^9, 
   3.604073074484455*^9}, {3.604073105192206*^9, 3.604073131703702*^9}, {
   3.604073686552329*^9, 3.604073695854887*^9}, {3.604074576217018*^9, 
   3.604074589095392*^9}, {3.604155556405658*^9, 3.604155590298606*^9}, {
   3.6041556231634407`*^9, 3.604155694822872*^9}, {3.6042548276996937`*^9, 
   3.604254846987479*^9}, {3.610975570529405*^9, 3.610975585392784*^9}, {
   3.610975655452302*^9, 3.610975666060803*^9}, {3.6109757013592052`*^9, 
   3.610975722013217*^9}, {3.61097576436486*^9, 3.610975800420012*^9}, {
   3.610975833230877*^9, 3.6109760677999487`*^9}, {3.610976123028977*^9, 
   3.610976228540382*^9}, {3.610976266579919*^9, 3.610976279162957*^9}, {
   3.610976354866953*^9, 3.610976354948292*^9}, {3.61097639682127*^9, 
   3.6109764068002243`*^9}, {3.6109764787956333`*^9, 3.610976634139262*^9}, {
   3.6109767626845293`*^9, 3.61097685403174*^9}, {3.6109769526908484`*^9, 
   3.610977069795985*^9}, {3.610977367258821*^9, 3.610977447461269*^9}, {
   3.610985557758438*^9, 3.610985641483037*^9}, {3.6109856806719913`*^9, 
   3.6109857068861017`*^9}, {3.610985748546595*^9, 3.6109857639706373`*^9}, {
   3.61098580658431*^9, 3.610985816538425*^9}, {3.610988591281679*^9, 
   3.6109886274077377`*^9}, {3.6110593873924217`*^9, 3.611059409264048*^9}}],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{{3.604071994589218*^9, 3.6040720336771803`*^9}, 
   3.6040720643825817`*^9, {3.60407211032154*^9, 3.6040721263617*^9}, 
   3.604072168279785*^9, 3.6040722186534557`*^9, 3.604072277144903*^9, {
   3.6040723114164124`*^9, 3.604072330935267*^9}, {3.604072400345852*^9, 
   3.604072443001464*^9}, 3.60407256016651*^9, 3.604072645895756*^9, 
   3.60407268776863*^9, {3.604072772629424*^9, 3.604072813384924*^9}, 
   3.604072888128682*^9, 3.604072941185751*^9, {3.604073037320847*^9, 
   3.6040730749215727`*^9}, {3.6040731146934566`*^9, 3.604073132428488*^9}, {
   3.6040736886393547`*^9, 3.604073696440851*^9}, 3.6040745900640507`*^9, {
   3.604155543275837*^9, 3.604155567329823*^9}, {3.604155603809225*^9, 
   3.604155633065928*^9}, 3.60415569538204*^9, {3.6042548091146173`*^9, 
   3.604254848369894*^9}, 3.6109758040997763`*^9, 3.6109758354717293`*^9, {
   3.6109758764268*^9, 3.61097590966479*^9}, 3.610976027064752*^9, 
   3.6109760682211637`*^9, 3.610976176736116*^9, 3.610976228976516*^9, {
   3.6109762699817867`*^9, 3.610976280033897*^9}, 3.610976359027898*^9, 
   3.61097640753433*^9, 3.610976594560973*^9, {3.610976628381653*^9, 
   3.610976634516416*^9}, {3.610976766034404*^9, 3.610976805189082*^9}, {
   3.610976840829123*^9, 3.610976854580057*^9}, {3.610976967045809*^9, 
   3.610976980797604*^9}, 3.610977017102067*^9, 3.610977070527492*^9, {
   3.610977403639553*^9, 3.610977447878811*^9}, {3.6109855779305563`*^9, 
   3.610985603916997*^9}, 3.610985641888694*^9, {3.610985687779703*^9, 
   3.610985709298184*^9}, 3.61098576595632*^9, 3.610985817779063*^9, {
   3.610988608147894*^9, 3.61098862794998*^9}, {3.611059397906673*^9, 
   3.6110594098799*^9}}],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{{3.604071994589218*^9, 3.6040720336771803`*^9}, 
   3.6040720643825817`*^9, {3.60407211032154*^9, 3.6040721263617*^9}, 
   3.604072168279785*^9, 3.6040722186534557`*^9, 3.604072277144903*^9, {
   3.6040723114164124`*^9, 3.604072330935267*^9}, {3.604072400345852*^9, 
   3.604072443001464*^9}, 3.60407256016651*^9, 3.604072645895756*^9, 
   3.60407268776863*^9, {3.604072772629424*^9, 3.604072813384924*^9}, 
   3.604072888128682*^9, 3.604072941185751*^9, {3.604073037320847*^9, 
   3.6040730749215727`*^9}, {3.6040731146934566`*^9, 3.604073132428488*^9}, {
   3.6040736886393547`*^9, 3.604073696440851*^9}, 3.6040745900640507`*^9, {
   3.604155543275837*^9, 3.604155567329823*^9}, {3.604155603809225*^9, 
   3.604155633065928*^9}, 3.60415569538204*^9, {3.6042548091146173`*^9, 
   3.604254848369894*^9}, 3.6109758040997763`*^9, 3.6109758354717293`*^9, {
   3.6109758764268*^9, 3.61097590966479*^9}, 3.610976027064752*^9, 
   3.6109760682211637`*^9, 3.610976176736116*^9, 3.610976228976516*^9, {
   3.6109762699817867`*^9, 3.610976280033897*^9}, 3.610976359027898*^9, 
   3.61097640753433*^9, 3.610976594560973*^9, {3.610976628381653*^9, 
   3.610976634516416*^9}, {3.610976766034404*^9, 3.610976805189082*^9}, {
   3.610976840829123*^9, 3.610976854580057*^9}, {3.610976967045809*^9, 
   3.610976980797604*^9}, 3.610977017102067*^9, 3.610977070527492*^9, {
   3.610977403639553*^9, 3.610977447878811*^9}, {3.6109855779305563`*^9, 
   3.610985603916997*^9}, 3.610985641888694*^9, {3.610985687779703*^9, 
   3.610985709298184*^9}, 3.61098576595632*^9, 3.610985817779063*^9, {
   3.610988608147894*^9, 3.61098862794998*^9}, {3.611059397906673*^9, 
   3.6110594098815937`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    GraphicsComplexBox[{{40., 44.}, {52., 56.8}, {46., 52.}, {63., 63.}, {62.,
      46.}, {35., 37.}, {45., 62.}, {50., 50.}, {50., 50.}, {40., 44.}, {52., 
     56.8}, {46., 52.}, {63., 63.}, {62., 46.}, {35., 37.}, {45., 62.}, {50., 
     50.}, {50., 50.}}, {
      {RGBColor[0.24720000000000014`, 0.24, 0.6], 
       InsetBox["\[FilledCircle]", 10], InsetBox["\[FilledCircle]", 11], 
       InsetBox["\[FilledCircle]", 12], InsetBox["\[FilledCircle]", 13], 
       InsetBox["\[FilledCircle]", 14], InsetBox["\[FilledCircle]", 15], 
       InsetBox["\[FilledCircle]", 16]}, 
      {RGBColor[0.6, 0.24, 0.4428931686004542], InsetBox[
        StyleBox["\<\"\[Times]\"\>",
         StripOnInput->False,
         FontSize->18], 17], InsetBox[
        StyleBox["\<\"\[Times]\"\>",
         StripOnInput->False,
         FontSize->18], 18]}, {}}], {}}, GraphicsComplexBox[CompressedData["
1:eJx1lQtQlFUUgFfEzXRRJNExQSOEdpKRh0DGUN1ml339u6s4UpC1OouKiDws
R2AgdksGzCxzh0AEiQ1Qo6kVB6FhNmok0eWxrAhB20ZgxpQoj8UQEdnuQufe
+pl2ZufM9597zn/Oueec30edun2vC4fDOY//TvmpX/JeQWYUCqnPbEviS+bJ
Dkne5oIeGeGDVt0ZY56CMNizzwGzJdgDc2Z/wjmpjWKx/B9WsvRKot+TMn66
xyIistk2GGzwAXspkaAvO8VL4AdSO4iHbQ/xse3AHzBbgj9gqA/bP7vOoGe/
F+zBH5wHhvPA4clShapJgfZvaFrT8iVDuPjnyMGwLhHhWbvX5ahFV3dJbxQS
PfDce0RoWhqkcfOjstWpzxYTnrOTEJ5970YZ4dn3HWUIL6rr0NqtcsLsukL9
gCEeyCfeWRd34bz8IF6wB/83fIffcatSoCJOd5XRn9YT9OCPnT/UJ8i24oT9
6ShiX1JX6W8YUKBQ3QDvd0/aR+w++797gvyhLhAvMMQH/jYtqGYy24WkrlB/
kODvP/d/lCGS/Zw9FxAnMPiFe2Wfg+cgId6Cc1mBW7V0jwBD3sCQL/DpMWOx
zUH3QeLGtS1L8fw7pUOD74nHN6zA887mkFK90a6RI2F+ySs8fD6nutbtLZWU
8PsxjP1zvRQdz42746cVoYysc55WfN5/1b5oZaCU8A/n3/7mSB9DGOIDfvbB
2U/qryiQX8OISIrjBf/s/Qfn4Tkw5AXct1ideqFRSPx1vhZesBr72/SFKckd
77MnBw36uw7B7HNnvuqfYqoHcH0OlV/VJeQwqC2jTz7soPMsKI5rGsK8c/JS
xcErYnL+1K6I5EkvMalXUdftsMVauh8aXrq55J6Gzr+HUHh8O44nxbXmhR27
MP+SXrFBS/cWxA/9AAz9BQzn4X7Zct+92+ZWE9WHhie57Pah/aIeWRD/Ww/V
9ytjmydwPeC9UP9a3tXGZTIJYeV4xKtjl2XkHNgHbTlWmB5I/btoxsLuZ1C9
5Vp64jEL7c8Z7bKWpflUD/kBm00Fjz/ro+fL3WdKvfhUnxKXa7moof1d6rE2
ODRcPq/fIU5glbmi9UO9hHDXH92cfi7VVwa/GXpYJSMcsPp5x/qHUnSyOe3G
KObGqbYG/y0MSln+xMq/TLQfefqnsrwzaT9eCHnmVhSf9jtb6kYnh5aE0/5P
ey4g/hGuP+xbqDf0tet4zzbn/cA8Zqsb1QLn/byr+TGtke5n6C9nH07jeGGe
dY+U13fifQr9tvw9+013PG8RQSULkZbOuzleJfDEzF00+kYTtjcJCnt360XE
H/Q317VqxGpWoAOWysTrOJ4d8b5BXWcVCH0XOTyFefOh6frmiwrUJn+xzIYZ
6glz+3LsR+IPfMQk/9j2X70beihb/yz+usZC+39CdTf3Vh6d77EctwDD90IS
P9QP5hXqBfn01kZHrMT18hznek1dFiGbR3K/O+aT66JrTENitP9OdodzHybc
H/t21UP6fYL5BX+Q/1elto6k4CiSr/njhZLMCSHJ19hpPdKO8+0uWr9N6WCQ
KS3Pzv3XPt0Tmer/wEG/b7Bv4P59y8vKnPUq5PUfkNgYZEisOMzH8fWusV9j
HstQzDrvEyGYO8/kb50pYMj3CerzN4D9bb8=
    "], {
     {GrayLevel[0.5], Opacity[0.2], EdgeForm[None], 
      GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwNw4dS0wAAANBmpyNJkzZJ0zarZTRNW9rSjA7apKl3Krh6jBNQsMA50EM9
B+4BblBREReK8zvl3T21t9LtgT6fb3s/tL9PINquUSMBB8LEKJaMoANxKqvB
ZT2RocNQGB6xOddB42GoZiAeBZXUWMMk6gyZl2kNg8I0HB8M0zLcalpViUMj
CBZFVR5oCCAVh4ppnowBPAHoDNIUMUnhUqq/okiRBBJTAaGfiiZRNcXzaUKg
wIVjEViD9Bwj54MJHcnpgaE8PVzk1ZI/U6ALQ7Rd5aQqrlRChAm0TdA0AL0c
0CysZbOpYd628KqNIwZaryFuG7RHWKFBmA2wViftliU22WaL1bK41cQsDWfq
SMdzzLZBeWDHBY0a4HiQ23FQBzNc1OuAf9eZxePRpRPsxwPFqW1x5XL/0WVy
53Ppw2L03UJk/Evswvm+ie+JyffJrVvwp2n/xqz8el758a38dad0b0Z6OCXe
Xs0+XcstHyEvjscOviz0zqQeTCbvTyTW/uV+joX2flXuHMJnfkuPlthr1wdn
T8ujr4Ldx9z8W2X1bnb6sH/9EvNnr3L2XPrZi/zz0eDYXOjqlYGTu4FTW/Du
k8CbLnfzRmZuM/QfN5tfRA==
         "]], 
        PolygonBox[{{144, 143, 22, 32}, {74, 98, 34, 9}, {77, 108, 24, 14}, {
         94, 93, 4, 31}, {104, 102, 13, 35}, {147, 146, 19, 28}, {112, 110, 
         15, 37}, {70, 111, 37, 25}, {69, 103, 35, 48}, {117, 115, 16, 39}, {
         115, 119, 40, 16}, {133, 134, 44, 10}, {102, 106, 36, 13}, {80, 127, 
         28, 20}, {79, 126, 27, 19}, {141, 142, 32, 12}, {81, 128, 29, 21}, {
         73, 125, 30, 8}, {121, 122, 42, 4}, {138, 83, 47, 46}, {109, 78, 14, 
         18}, {158, 159, 50, 27}, {118, 72, 46, 40}, {139, 140, 31, 11}, {166,
          165, 18, 44}, {162, 161, 12, 52}, {97, 88, 51, 34}, {154, 155, 49, 
         24}, {113, 71, 26, 38}, {130, 167, 61, 22}, {105, 70, 25, 36}, {110, 
         114, 38, 15}, {149, 148, 20, 29}, {83, 135, 45, 47}, {88, 150, 48, 
         51}, {71, 116, 39, 26}, {163, 164, 52, 30}, {137, 136, 11, 45}, {156,
          89, 10, 50}, {124, 123, 8, 42}, {153, 152, 9, 49}, {167, 129, 21, 
         61}}]}]}, {}, {}, {}, {}}]},
  AspectRatio->0.75,
  AxesLabel->{None, None},
  AxesOrigin->{30., 30.},
  Epilog->{{
     Arrowheads[{-0.03, 0.03}], 
     ArrowBox[{{40, 37}, {60, 37}}], 
     ArrowBox[{{43, 43}, {43, 57}}]}, 
    Directive[{
      Thickness[0.005], 
      GrayLevel[0.5], 
      Dashing[{0, Small}]}], 
    LineBox[{{30, 43}, {70, 43}}], 
    LineBox[{{30, 57}, {70, 57}}], 
    LineBox[{{40, 40}, {60, 40}}], 
    LineBox[{{40, 60}, {60, 60}}], 
    LineBox[{{40, 30}, {40, 70}}], 
    LineBox[{{60, 30}, {60, 70}}], 
    InsetBox[
     FormBox[
      StyleBox["\"\\!\\(\\*SuperscriptBox[\\(x\\), \\((i)\\)]\\)\"", {24, 
        GrayLevel[0]}, StripOnInput -> False], TraditionalForm], {52.5, 50}], 
    
    InsetBox[
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[SuperscriptBox[\\(\[Epsilon]\\), \\(x\\)], \
\\(i, k\\)]\\)\"", {24, 
        GrayLevel[0]}, StripOnInput -> False], TraditionalForm], {50, 34}], 
    InsetBox[
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[SuperscriptBox[\\(\[Epsilon]\\), \\(y\\)], \
\\(i, k\\)]\\)\"", {24, 
        GrayLevel[0]}, StripOnInput -> False], TraditionalForm], {45.5, 47}]},
  
  ImagePadding->20,
  LabelStyle->(FontSize -> 16),
  Method->{"TransparentPolygonMesh" -> True},
  PlotRange->{{30, 70}, {30, 70}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.604071994589218*^9, 3.6040720336771803`*^9}, 
   3.6040720643825817`*^9, {3.60407211032154*^9, 3.6040721263617*^9}, 
   3.604072168279785*^9, 3.6040722186534557`*^9, 3.604072277144903*^9, {
   3.6040723114164124`*^9, 3.604072330935267*^9}, {3.604072400345852*^9, 
   3.604072443001464*^9}, 3.60407256016651*^9, 3.604072645895756*^9, 
   3.60407268776863*^9, {3.604072772629424*^9, 3.604072813384924*^9}, 
   3.604072888128682*^9, 3.604072941185751*^9, {3.604073037320847*^9, 
   3.6040730749215727`*^9}, {3.6040731146934566`*^9, 3.604073132428488*^9}, {
   3.6040736886393547`*^9, 3.604073696440851*^9}, 3.6040745900640507`*^9, {
   3.604155543275837*^9, 3.604155567329823*^9}, {3.604155603809225*^9, 
   3.604155633065928*^9}, 3.60415569538204*^9, {3.6042548091146173`*^9, 
   3.604254848369894*^9}, 3.6109758040997763`*^9, 3.6109758354717293`*^9, {
   3.6109758764268*^9, 3.61097590966479*^9}, 3.610976027064752*^9, 
   3.6109760682211637`*^9, 3.610976176736116*^9, 3.610976228976516*^9, {
   3.6109762699817867`*^9, 3.610976280033897*^9}, 3.610976359027898*^9, 
   3.61097640753433*^9, 3.610976594560973*^9, {3.610976628381653*^9, 
   3.610976634516416*^9}, {3.610976766034404*^9, 3.610976805189082*^9}, {
   3.610976840829123*^9, 3.610976854580057*^9}, {3.610976967045809*^9, 
   3.610976980797604*^9}, 3.610977017102067*^9, 3.610977070527492*^9, {
   3.610977403639553*^9, 3.610977447878811*^9}, {3.6109855779305563`*^9, 
   3.610985603916997*^9}, 3.610985641888694*^9, {3.610985687779703*^9, 
   3.610985709298184*^9}, 3.61098576595632*^9, 3.610985817779063*^9, {
   3.610988608147894*^9, 3.61098862794998*^9}, {3.611059397906673*^9, 
   3.611059409884007*^9}}],

Cell[BoxData["\<\"ksg2.pdf\"\>"], "Output",
 CellChangeTimes->{{3.604071994589218*^9, 3.6040720336771803`*^9}, 
   3.6040720643825817`*^9, {3.60407211032154*^9, 3.6040721263617*^9}, 
   3.604072168279785*^9, 3.6040722186534557`*^9, 3.604072277144903*^9, {
   3.6040723114164124`*^9, 3.604072330935267*^9}, {3.604072400345852*^9, 
   3.604072443001464*^9}, 3.60407256016651*^9, 3.604072645895756*^9, 
   3.60407268776863*^9, {3.604072772629424*^9, 3.604072813384924*^9}, 
   3.604072888128682*^9, 3.604072941185751*^9, {3.604073037320847*^9, 
   3.6040730749215727`*^9}, {3.6040731146934566`*^9, 3.604073132428488*^9}, {
   3.6040736886393547`*^9, 3.604073696440851*^9}, 3.6040745900640507`*^9, {
   3.604155543275837*^9, 3.604155567329823*^9}, {3.604155603809225*^9, 
   3.604155633065928*^9}, 3.60415569538204*^9, {3.6042548091146173`*^9, 
   3.604254848369894*^9}, 3.6109758040997763`*^9, 3.6109758354717293`*^9, {
   3.6109758764268*^9, 3.61097590966479*^9}, 3.610976027064752*^9, 
   3.6109760682211637`*^9, 3.610976176736116*^9, 3.610976228976516*^9, {
   3.6109762699817867`*^9, 3.610976280033897*^9}, 3.610976359027898*^9, 
   3.61097640753433*^9, 3.610976594560973*^9, {3.610976628381653*^9, 
   3.610976634516416*^9}, {3.610976766034404*^9, 3.610976805189082*^9}, {
   3.610976840829123*^9, 3.610976854580057*^9}, {3.610976967045809*^9, 
   3.610976980797604*^9}, 3.610977017102067*^9, 3.610977070527492*^9, {
   3.610977403639553*^9, 3.610977447878811*^9}, {3.6109855779305563`*^9, 
   3.610985603916997*^9}, 3.610985641888694*^9, {3.610985687779703*^9, 
   3.610985709298184*^9}, 3.61098576595632*^9, 3.610985817779063*^9, {
   3.610988608147894*^9, 3.61098862794998*^9}, {3.611059397906673*^9, 
   3.6110594107706947`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    GraphicsComplexBox[{{40., 45.}, {52., 51.}, {46., 48.}, {63., 56.5}, {62.,
      56.}, {35., 42.5}, {45., 47.5}, {50., 50.}, {50., 50.}, {40., 45.}, {
     52., 51.}, {46., 48.}, {63., 56.5}, {62., 56.}, {35., 42.5}, {45., 
     47.5}, {50., 50.}, {50., 50.}}, {
      {RGBColor[0.24720000000000014`, 0.24, 0.6], 
       InsetBox["\[FilledCircle]", 10], InsetBox["\[FilledCircle]", 11], 
       InsetBox["\[FilledCircle]", 12], InsetBox["\[FilledCircle]", 13], 
       InsetBox["\[FilledCircle]", 14], InsetBox["\[FilledCircle]", 15], 
       InsetBox["\[FilledCircle]", 16]}, 
      {RGBColor[0.6, 0.24, 0.4428931686004542], InsetBox[
        StyleBox["\<\"\[Times]\"\>",
         StripOnInput->False,
         FontSize->18], 17], InsetBox[
        StyleBox["\<\"\[Times]\"\>",
         StripOnInput->False,
         FontSize->18], 18]}, {}}], {}}, 
   {FaceForm[{GrayLevel[0.5], Opacity[0.2]}], 
    GeometricTransformationBox[
     DiskBox[{50, 50}, 
      NCache[{8 2^Rational[1, 2], 1.5}, {11.313708498984761`, 1.5}]], {{{
      0.9009688679024191, -0.4338837391175581}, {0.4338837391175581, 
      0.9009688679024191}}, Center}]}},
  AspectRatio->0.75,
  AxesLabel->{None, None},
  AxesOrigin->{30., 35.},
  Epilog->{
    Directive[{
      Thickness[0.005], 
      GrayLevel[0.5], 
      Dashing[{0, Small}]}], 
    LineBox[{{0, 45}, {100, 45}}], 
    LineBox[{{0, 55}, {100, 55}}], 
    LineBox[{{40, 0}, {40, 100}}], 
    LineBox[{{60, 0}, {60, 100}}], 
    InsetBox[
     FormBox[
      StyleBox["\"\\!\\(\\*SuperscriptBox[\\(x\\), \\((i)\\)]\\)\"", {24, 
        GrayLevel[0]}, StripOnInput -> False], TraditionalForm], {52, 49}], 
    InsetBox[
     FormBox[
      StyleBox["\"\\!\\(\\*OverscriptBox[\\(V\\), \\(_\\)]\\)(i)\"", {22, 
        GrayLevel[0]}, StripOnInput -> False], TraditionalForm], {58, 51}]},
  ImagePadding->20,
  LabelStyle->(FontSize -> 16),
  Method->{"TransparentPolygonMesh" -> True},
  PlotRange->{{30, 70}, {35, 65}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.604071994589218*^9, 3.6040720336771803`*^9}, 
   3.6040720643825817`*^9, {3.60407211032154*^9, 3.6040721263617*^9}, 
   3.604072168279785*^9, 3.6040722186534557`*^9, 3.604072277144903*^9, {
   3.6040723114164124`*^9, 3.604072330935267*^9}, {3.604072400345852*^9, 
   3.604072443001464*^9}, 3.60407256016651*^9, 3.604072645895756*^9, 
   3.60407268776863*^9, {3.604072772629424*^9, 3.604072813384924*^9}, 
   3.604072888128682*^9, 3.604072941185751*^9, {3.604073037320847*^9, 
   3.6040730749215727`*^9}, {3.6040731146934566`*^9, 3.604073132428488*^9}, {
   3.6040736886393547`*^9, 3.604073696440851*^9}, 3.6040745900640507`*^9, {
   3.604155543275837*^9, 3.604155567329823*^9}, {3.604155603809225*^9, 
   3.604155633065928*^9}, 3.60415569538204*^9, {3.6042548091146173`*^9, 
   3.604254848369894*^9}, 3.6109758040997763`*^9, 3.6109758354717293`*^9, {
   3.6109758764268*^9, 3.61097590966479*^9}, 3.610976027064752*^9, 
   3.6109760682211637`*^9, 3.610976176736116*^9, 3.610976228976516*^9, {
   3.6109762699817867`*^9, 3.610976280033897*^9}, 3.610976359027898*^9, 
   3.61097640753433*^9, 3.610976594560973*^9, {3.610976628381653*^9, 
   3.610976634516416*^9}, {3.610976766034404*^9, 3.610976805189082*^9}, {
   3.610976840829123*^9, 3.610976854580057*^9}, {3.610976967045809*^9, 
   3.610976980797604*^9}, 3.610977017102067*^9, 3.610977070527492*^9, {
   3.610977403639553*^9, 3.610977447878811*^9}, {3.6109855779305563`*^9, 
   3.610985603916997*^9}, 3.610985641888694*^9, {3.610985687779703*^9, 
   3.610985709298184*^9}, 3.61098576595632*^9, 3.610985817779063*^9, {
   3.610988608147894*^9, 3.61098862794998*^9}, {3.611059397906673*^9, 
   3.611059410772942*^9}}],

Cell[BoxData["\<\"ksg_problem2.pdf\"\>"], "Output",
 CellChangeTimes->{{3.604071994589218*^9, 3.6040720336771803`*^9}, 
   3.6040720643825817`*^9, {3.60407211032154*^9, 3.6040721263617*^9}, 
   3.604072168279785*^9, 3.6040722186534557`*^9, 3.604072277144903*^9, {
   3.6040723114164124`*^9, 3.604072330935267*^9}, {3.604072400345852*^9, 
   3.604072443001464*^9}, 3.60407256016651*^9, 3.604072645895756*^9, 
   3.60407268776863*^9, {3.604072772629424*^9, 3.604072813384924*^9}, 
   3.604072888128682*^9, 3.604072941185751*^9, {3.604073037320847*^9, 
   3.6040730749215727`*^9}, {3.6040731146934566`*^9, 3.604073132428488*^9}, {
   3.6040736886393547`*^9, 3.604073696440851*^9}, 3.6040745900640507`*^9, {
   3.604155543275837*^9, 3.604155567329823*^9}, {3.604155603809225*^9, 
   3.604155633065928*^9}, 3.60415569538204*^9, {3.6042548091146173`*^9, 
   3.604254848369894*^9}, 3.6109758040997763`*^9, 3.6109758354717293`*^9, {
   3.6109758764268*^9, 3.61097590966479*^9}, 3.610976027064752*^9, 
   3.6109760682211637`*^9, 3.610976176736116*^9, 3.610976228976516*^9, {
   3.6109762699817867`*^9, 3.610976280033897*^9}, 3.610976359027898*^9, 
   3.61097640753433*^9, 3.610976594560973*^9, {3.610976628381653*^9, 
   3.610976634516416*^9}, {3.610976766034404*^9, 3.610976805189082*^9}, {
   3.610976840829123*^9, 3.610976854580057*^9}, {3.610976967045809*^9, 
   3.610976980797604*^9}, 3.610977017102067*^9, 3.610977070527492*^9, {
   3.610977403639553*^9, 3.610977447878811*^9}, {3.6109855779305563`*^9, 
   3.610985603916997*^9}, 3.610985641888694*^9, {3.610985687779703*^9, 
   3.610985709298184*^9}, 3.61098576595632*^9, 3.610985817779063*^9, {
   3.610988608147894*^9, 3.61098862794998*^9}, {3.611059397906673*^9, 
   3.611059411913865*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"roots", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.1"}], ",", "0.01", ",", "0.11", ",", "0.2", ",", "0.31", 
     ",", "0.5", ",", "0.63", ",", "0.8", ",", "0.91", ",", "0.97", ",", 
     "1.1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "x_", "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "-", 
       RowBox[{"roots", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "roots", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sample", "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", 
       RowBox[{"f", "[", "#", "]"}]}], "}"}], "&"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Random", "[", "]"}], ",", 
      RowBox[{"{", "10", "}"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.604234107792344*^9, 3.604234178091938*^9}, {
  3.604234216210642*^9, 3.6042343319350977`*^9}, {3.604234384944384*^9, 
  3.604234500594083*^9}, {3.6042347280345793`*^9, 3.604234936097437*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.5300827499570506`", ",", 
     RowBox[{"-", "7.728125653417913`*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9254468201168758`", ",", "6.473927619147722`*^-7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.2304863627822694`", ",", 
     RowBox[{"-", "5.702399598907896`*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.613963601128865`", ",", 
     RowBox[{"-", "4.762653543064021`*^-7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11687791125318948`", ",", "2.2862470697787997`*^-7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.6361700715568981`", ",", "2.0138477551857454`*^-7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.6373863211663325`", ",", "2.418352959762303`*^-7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.8566755546831616`", ",", 
     RowBox[{"-", "1.4628629386215782`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7843150061391092`", ",", "6.487955608810237`*^-7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.3000974207886095`", ",", 
     RowBox[{"-", "2.3564365963871255`*^-7"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6042342747545643`*^9, 3.604234332324131*^9}, {
   3.60423438729841*^9, 3.604234484445788*^9}, {3.604234596393259*^9, 
   3.604234606927258*^9}, 3.6042346465512533`*^9, 3.604234695841538*^9, {
   3.604234753081134*^9, 3.604234848994342*^9}, {3.604234892601144*^9, 
   3.6042349157695713`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"a", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"sample", ",", 
    RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"f", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Epilog", "\[Rule]", "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"a", ",", "b"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6042349679882812`*^9, 3.6042350280356092`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQrbUiXbLg2wP7d3NXns14t3Jf562gZU5z39pP9Nba
y79zqV13seb+yQ1n7aez33kXpLR4nyVv5b9pSx/bmx3m1tP9Nn/fQt7Sb1tf
77UPmjfZoGZ9n92JPw1hjdFP7Pc/+Wvezt5tx1rR9b889Ym951/Th5usJtg9
3xRy61Hma/sPQVPOf+rase+nypIT0pIv7XXVjrfJHF1qV7zq5/nTJpftze7e
61m+oH/fYHcfAFtwr3g=
    "], {
     {RGBColor[0.24720000000000014`, 0.24, 0.6], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 11], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 12], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 13], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 14], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 15], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 16], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 17], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 18], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 19], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 20]}, {}}], {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.},
  Method->{},
  PlotRange->{{0, 0.9254468201168758}, {-1.4628629386215782`*^-6, 
    6.487955608810237*^-7}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.018508936402337518`, 0.018508936402337518`}, {
   4.2233169990052034`*^-8, 4.2233169990052034`*^-8}}]], "Output",
 CellChangeTimes->{
  3.6042349454224367`*^9, {3.6042349927634697`*^9, 3.6042350284851427`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQrbUiXbLg2wP7d3NXns14t3Jf562gZU5z39pP9Nba
y79zqV13seb+yQ1n7aez33kXpLR4nyVv5b9pSx/bmx3m1tP9Nn/fQt7Sb1tf
77UPmjfZoGZ9n92JPw1hjdFP7Pc/+Wvezt5tx1rR9b889Ym951/Th5usJtg9
3xRy61Hma/sPQVPOf+rase+nypIT0pIv7XXVjrfJHF1qV7zq5/nTJpftze7e
61m+oH/fYHcfAFtwr3g=
     "], {
      {RGBColor[0.24720000000000014`, 0.24, 0.6], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 11], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 12], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 13], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 14], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 15], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 16], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 17], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 18], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 19], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 20]}, {}}], {}}, {{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwUV3c81d8bN1KStBCiKamkiVKdx06iNGQmK0QDUVKSkkJGETKyufbenLus
r72y58U1LhchSul3f3/d1/t1zud53u/38zznnrPP7PGNexxsbGwn17Gx/f9X
495EC2lSB13lTTI7/a8UrVMWsRsUPgNHpXtOcnKWotNRoRG5wipgdOzO+iHu
EnSloTMnUvgWtK5ENZBFipCuxXL5Z2ELeHpbzfuIbh7qP/5e2VfYEbSUriru
uZeCgqKESAcNncA3j/r2YQYBaWxJuYAjnsKmPR9j2lYTUQGzXmZ2z3MwO3pq
eCQ2Dvmlb5e8LvEKdK7dvsxUDkPRAtc8vYU9IE/eo7RT1wi9aAipuF3iAcfT
B8h8pjfw7XdDHAcM38EdDV6mk4Qd5l2ydyuN8IQSJ6vBN/ZvsXN7kPP0Hi+I
vqdrnVEYhK8H9thclfCDKzrj9yS/xWOpKweSRar9wJaqzbPcnoC5OR+M0638
QeBku/v0hiR8t3gtm3grAIw6vRt1zZKxwOEAab3gT3DO9ufMu8l07M6de8hL
OAjEDmg/5t2fi49c+vQhxy4IdpT/qRpMzsWt7x5P9lYHgdIOQW//43lYnFMq
VfrpFwiViyf5nsnHVX/jpdtbg8HewtNW/WAhfnzhrf/fwyFA92VaK0UUYqEX
pnMS7iFwUEdfX2pbEb6/Ipbz/HgoEDtCtHoWizDvQrDMno9fobvjiNF4XAnO
P+kUrD7yFQqk30cl85RiY7uby/byYfAaPeq1e1yKM2e2FFdMhMHeM6cOCJ8u
wzcmPlywUY2AeEqW+u64crwqYRUZGBEBu2v63+j8Lsfx91TXyhYioODPmd9J
1zBeorGTtsRGwoK9P3/KIsah/S7K+WvfIMvBZO0cPwkriurHD+hEwZW7M5y2
Z0l4ykCOizs9Cjy+pmvmG5Lw7unn5unHomHfdH1YeBQJO2ya3KGkHw2Mbe8j
5UkkXHVEr6LDIxr617YOrAyS8OP7sgfZ+qLBdnX/gW5RMq74kPA9aEMMvPmi
eWLtHBkLEfg9D5+OAUULu4/qt8mYRP9Bv+EdA5ph0do3P5LxdotMQsLZWJDk
vLv3AZOMLd/u1pe3iAWXcqU8+joKLo313djkHwtD3yfnPotQsMWwrc0KPRaM
YuziPJUpuIitV8R3exwMsFHlW25TMO9ejbp9KA6wPKH85n0KzjeWlLryJQ5S
LQaa13+kYJ5XIX2DpDjY+kXog3wEBRtHrvd1nI4DrkNxzmmpFLy+b3QmUjke
Os88179eQ8EGqze/nXocDxR6u+P77xScKUK9Wh0WD5Eavns4aBSspx+TOTcf
DzaPHV3rVih4tvcWT6xIAiSg6KknHFTsacx976ZyAswTeu6+2kTFosOlxHUP
EmDIfEZyegcV55o/FikISoCCjZWf8C4q1qDvd7IqT4Amdxv6z/1UPGTd0SRE
T4AvLn8cgg9T8TOG15FavkSwXyS8/XacivkeXXz3Qi4RJvoTLbbKUHHC3Nyg
lEkiVJCOm82co+ILT+LlBz4kwprb8xpZRMVtS7pf/LMTIVoia2RGkYptnDfN
KfQkwunq2X87VKmYfRVr/OBIgj5bdD/lEhWHujokxB1Ngj+CnrY5l6lYmk2C
TedWEoi1+904doWKK990G6x3TQKD7pX7oppUbMTlm1+YkAT1RbJ/X7Pwj/cK
W+83JoFK7HtdIxb24lm0EVlOgv68eWom6/u9vkmVdXsIkGlywfelBhUXbjHc
66pOAOGuqb9UdSq++pnvhbQ9AVYDZE3eq1HxGD/l++BXAvh837hWrUzFL0Oc
TnyiEMDP4vfe9wpUvEPksI8SgwBq+1S2V12g4pSIvrGFHcng2UoV8TxLxQp7
AhQSLiTD4fn5NzWnqbgzRjn89r1kSHnX/9lPmoofiS8vbfBLhi7+Q5+7Jal4
XVKKdnFBMviFr1ansOpxKm3belHuFLh4OGx+lJ+K/5OuNGk4kQLnj2rba2+m
YpNs59JX+ikQ//wuXOKiYt+CQbvhlBSQ/u3e1btAweLnAus+t6XAK7cDR19O
UXBJqZqEyp8U2Fh7sjdtiIInSOm9iVqpEDbEZVRRR8Fuyqayek9T4fLL+5np
JAoWrOL/tDEqFfqID+5J5VOwct0LtQdzqfAgae8yk9XP375fzj4ZmAZ/vsU/
T7WiYBm9v5tGStNgpVos00yfgut7siyDRtPgRWfy8WINCv41uFN0WSYdNGMt
l9WlKPjW1JhnWVc60H8rFAkwyHjTP3ejS7szYZdAQL29HhmH3tc1llLLBOuI
C5TtqmQs3i5lsu1RJgxvOiF9/yQZo+RO897yTPB93twgv5GMi5OD8wuls0C/
eKDQP5+EZ25Ol11pzAJli+wr8+wkrEMIqXuyOQcy7f2KaobLcMSdN5qW+3LA
cn397Ju0Mkzb/rBBTyYHwuxeG0w9LcOPXZWaLt7JgYNvo5/X8JRhrxszrRvS
cwCvX9qzLF2Ky/8o9YRr5sL2l4eGiTbF+OB15gTVJw+MBg2Pvy/LxyJul+St
YvLAsPfXpO6LfLw1PdqHpzAPnp9l/toon49/c9+Uvk7Lg7sLEhdFCvNwM6nw
ycDZfDClyjoeyMrFLifc11bG8kEmxUbNNyobN27h55dWKISv37ZRzrCnYurF
h/dadArBL4Ej3PVVCi6yrSpwtC0EiiOt/M9qMo6rdtYvDS4E2ZlW7ZRlAnZ2
6/+mPlMIrVrcG4R+JOL9s4mHzcOKYGJR7krTUix+1ngOQheLwbwuMe1aSDDm
k84f+4+7BL7Kru4/WPIFx/ue+LgqWgIWD4h10/1BuEXzULexagnENnRXmEgG
4qN1/E8OBpeAVNJi0tPP/niwejYxR64Ucjg2lUq9eIOfHrLVGr1SCr2SlITz
tNeY9z19QcCkFOKzfjQeCXmFz6n1Kzz/UAqFT7REXms448CK2h7oLgXhnS7D
x9qt8CVyAl+DSxlEGX2f/tVmhQb27stf8yuDQzee9u4Jf4gcX0cYnogrg6Z1
aaGMVHsUA4GEwLoyKGyqMOzRe4ZWy18rGYiWw8GvO+k659xRZonh0/Hycpg+
qmmT0uSD1EQ6RYVby+Eszd+gV8AX9T2/QdWgl8ORab/HZ/T90MZzl7dm8GHg
yPLWTbYNQOaFsimOdzGoM/8kPu36jHbmbRtgZyeC2LeSjjjbEGT0cfXWqCAR
Pnfea1nhCEWxFmN1VVJEGDP6dcM7NBRJCRQX++gRQe2/si3G+CtSemryRSCL
CCJfF8WTF8PRh6savCuVREiJNcmjuEagBokzb3t6iVD5Sf/mVq5IlMZ4W9TE
SYL4scn7KnzfkGyEbmLQcRJ4j2qGuXJFI/0P9cPv5Emgb1Wwo1kpGr10VBR7
pkqC0VDjznNu0YiseTRI35AEPFmGmjeWopHm3zX33e9JML5vKeBTRwwyNU68
QxggQbnQR9KJh3HIQ2PX16+TJBCVCxIeD49DibIB7d6LJLCIuPo09784NM3n
cuUhDxn4vm+I89sfj54Stc6dkiVD+cBzfOO/ePQ1leJ4QJEM9Tm1XOVz8ags
RC6LX5MMVWy1cWhnAmK323do2ZQMQuTZqQ+mCejj3iX+Ml8yKDTxjygyElAG
r412eigZ5nVHfj/alIhaVgZ8vsWRgW1D1o/8I4lIsKWGw72YDA9WOPYEWiai
c+UXkUMFGYI7pI4deZuIjJJznps3kUFG26ux71siinGPmFMdY60/msgIbktE
FQ+3ScnNkWGHTdfUt+lERNf3tJJcJcPCECW3Yl0SkjplN8CzjQK8Pj4CtqeS
0NXdY8J/dlHA5M+ThulLSciex0BnRoICop/0tP2MklABTbm+6QKFdb4X7D/9
Ngl1qLvP+16iQIjbD/+xoCT0MwMLat6gQMmYhTolIQnJvThnWmNFAVfal31/
K5KQ3vBTT08HCvx3pcLPqC0JOV/KS1VxpYCF5PLgxFASKtpx/CfpMwUMnKOY
3r+SUNfzB7vcIikgbLbIH7uOgFYGkxUuEijw9u3q3AQfAQmpjd9bzaHA4w4W
ZyECOpsm7lNcTgGwLCVz7yMgve1mWc9qKHCJmCU/IklAzs5R32XaWPnukuzn
jhNQ6EDf74V+Cvw4dP3kSVkCKlYR2ZszQYEjLTyXEs8TUE+KrqrdAgVO3G14
q61AQL+3frGRXqNATCih9IQKAYk8a/Wf5qYCr1tb5aVLBCTfvyU/ZQcV9v4X
9zL4MgEZKGv1WO+mwoTxu3KxKwTkkuz9T+Iwa3/XvPUAC4dtqREfO02Fs3+s
zLpZuMSJSyMOUQGrmgdsYeGeXqXHppep4Gd5s8+dFe+34uugPbeokN0UeOok
K58Ioby435gKu86bv9nN4nOeb3Ug/D4VtM/2lmuw+Bo5nl1n4EiF0NLx7gKW
npc9ToeF3KiwJQs1mrP0RijkXu3wosLnj7pfbpwgoLLEuSdBQVRIYZhJeRwm
oD5e6a83oqjwWkIp8BfLzz8OtnhrChU2LryqzxUmINFuwkhjHhWUuZT7c7cS
0EWgc/sSqbAp71rD7/UEZJxwQPpKLQvHLCV6/UlCrzaZ3tz4nQqWFrzPTOeT
EO7sjXw3RQXzckP5ua4kNHBRmKq8xNLjF34zuS4JrcXdnmBnqwAFUY3MzPIk
hOxaTr0SqICWTwpBhKgkZNzBp3dhbwWYcb+8HenPin9B0/X3kQp4xPhTP/Iq
CRG5q6ufKlTAN6K3qY1hEhp6tG7mzJUKeBVrV5umnoTYvituX9CpAPhw0VVV
JgkpxJQZPbatgLa21IeveJMQ6VzOvFVwBQymXSMcz01EQ1GzghIxFfDWk+6m
Gp6I2NYfuzCaWgHjr+jHS98kIsXWJE8TcgVs+PVrXd21RESxidylP10BBz3m
DKJoCSh30tbW+GcF5DPd82qrE1C8tXypOVslOFMs9Z+kJaB3lp0Gj/gr4Se7
V6aCYwJSN9sW9vZCJSTR65cn/sajJv13QhkfK0F6fdAP499xiNR10zo3uBLS
Of5qDXTGoSzd/UVF0ZWQWhAoNp0Xhz7rEHWpeZUwKcnpWcg6725f/xXc1VcJ
GUNq8VI9sahP/aEA57Eq+P7dccInKgY1VJ+/xy1XBV6lPFPOT2MQVuPJ36xY
BUFjZbbrtWJQlErSLSGdKjBS/+K14Vc0MlMYDjzmWgU9P53fUjSj0YSczna9
hir45uckAzWRaEni4pb0h9Uw6Hxqz638EIRoStXeztXw6oeR6cVLIcgzUt3N
+m01VAcfevatKxgJ8t+aPfC1GvQ9F6Taf31Bsuy2TWEV1fC6yVLcTDYIOfeG
+n/YVQOhjZf1UsIC0B//xS0W/9XAouhPy+LLbxDHr9Stuw7Wgn3BjtcbHZzx
rgalBTheC7LGtJWPMi74TEz3d4tztbCP6TNqtfIC37u8ITxDqxaOOB8tYX/p
hmu+mh1UeloLZju6jRkX3mJ/eWH5+9W10Dbwr+W2uDcWfelpXni/Duyf3Yj3
wYFYRltMre9JHVwRtHE5LBGEr4rnSbK/qgPBw2ldRr5B2K1+eEbjcx047aPX
vjT4gmmiF50HSuqA68Uu20ezwTi5fOEjF2893NnS0vOBIwzL/jMpuJlRDzXT
a7055CisqUV6o1pUD2d1lGyebYrG5uF7rslR6iHAvsylRiYaB8gNjIt01EO4
ngafu1c0nnxsKEz7Ww9rybW1Z4/F4IghnZd2Wg3w9fYe8rF7sThHOl/dTLcB
LOjVBmnesbjmJb/ALdMGcF3X692WGYuXhNrS5ZwagP3mqpLwr1h89br24FpE
AzyfOfjc/n0cZqdoKPlON0DvuSfHv3+Ox0JbU/jcfjbA8uarlSE58VjaeGOv
HVsjiGuQln61xGOD39VPbvE3gg/ZRSx8SwLOO6WasOtCI+ha7YxR8kzAta/j
7TerNYKyTITwYmwCHmrkRP+uNbLuY8+VFYkJeLMtpYNm3gi7Ba3b034mYMs4
4E7xaWT9nz83LzNJxC/nv7WHf2mEvZcOtiOXRBwIa9G+UY0Q88DNXj8wEZN6
y87Z5zYCj/icr05FIhbml7c929sIJ9/ZShrvS8InzL7KHRlrhJGJXY3BcklY
LWuFU3S2EW7RxNwttJKwg2ZhxD+OJpDNCI4sf5aE6z3ONFYdaYLy/gWmUXUS
lt9Sx/FJpgn4J45K/NebhAlfTeUMFZrAVr//bN5sEn6b4Rc9q9MEYwu/DLgE
CXju7MHvxSZNML11a4KNJAEbU0s3etg2QYzJEmjJE7B814SDkHsTCKRWL30w
ImCCmVsSzacJ5ObX3Rl+QMCCMwJ9acFNQErNTs9/ScDz7MqqimlN4F4oV9Yc
xtp/NHKnTWcTLHpcHaxuZu0vOK15htYEuh1zbT/7CNhDofb12nQTdK2f14ya
IOCslFXHy+zN0Hr5AtVwjYDHZ9X8M9az8OBXxcfcyXi3zOfkHbzN8M/0udrq
tmTsQ5Qc6Bdshg/Rc39fHEjGlHWOK0qizZB/TlDZ7mgyXrlM3E7Y1wyEy12n
+04l4+P+PMc2H2oGv9TZb8RzydiyXeeSg1QzjMQr6ogoJONI4RjTzpPNcF5u
8PC0ajJuN55+cUGuGV7brvtx5koy3hQvFxxzoRlmg3e+W7yWjJUm32StV2oG
z6+EsiO3kvFz6cZa20vNoClo59ipm4yzngiPNWs2g1TCVe/fBsl4vMjin8yN
ZkheuzIQeIelZy1TOFy3GST2Bd+Iu5uMdZRXT7PdaYZLdq/rJE2T8ccPalfv
mTVDbcOb4+JmLH0Nn6xrrZohNO2s1RcW/rW9/83xh83wRMzkzksWPqEnGRnk
0AzE711rXazvLSOfFP56xtJzIk4+1YSlj4ZbjF2bIf7QIPuCMUvfIZ5p6ptm
cLtSdynLiKXvoc76wx+aoT+Dyj6iz9KXE73Xz7cZUIvCIZ/bLH3LDPmFzyz+
7h3ZhBssfRfkdPRCm6Gi9FTk+assfe5vHpdHNoOBm+i48mWWvuoGr/1xzTAT
4+BPVmbp4xWOf09ohsiwI6F5F1n6rlvg6fRmsFC/xiUml4ypwZld13NZ/HL+
9f0+nox/9/7+UVDUDNsqHh66KpmMrS0/HXKnNsPVUzGgszMZR6X2KdJrmuGO
sJjkRr5k3DF3yOhKYzPwbyIXnVqXjFVe4ACB7mbI2fZq9ziTgF+QNqa6DDSD
nFrmbocRAs7h0qkcHGmGWxMyYk86CXhPAONXMrMZfmlUuneWEzA2dUvOWWiG
6uN8IZLZrPk4vUO/dKUZ1FVnJ9njCTiiQ76onqMFbEJWi7U+ELCQmPfTWcEW
EH6g7qB1hYALmWISK7taQPJ5QdcIa55uk7K/s+1rgSzVbk/OIwT8xbz7zPaj
LaBfFGs4uJ6At6dILpyBFlDd+ypuc2kSzn5RFntRpQWoG8x//UhMwtpa2jfU
LrPWiZP/zD4nYf+5Z9m6N1ug9tkcc8QqCfPKVT92sWqBo8R4ncebkzBXxb1p
on8L+MRXzA0pJeL4L7/Ca4JagCfYIe7joUSsYuV7peVrC3ze2D9VtSkRv+HJ
T6HFtcBdoVumE60JeE173X2uIpYeEW6DccMEvNIfO6Yx1AK5G90viunH45BM
2S83x1pgJsO4s1M2Hsu616oYTbXA6X3TKhL88dhJ/Efcw8UWOJLF2Pm6IQ7/
sFE0C+BuBY2urVqnzsdhxvLgwPcTrXDp2CGnKY5YXGDlT9GQbYUwJ+GWbx0x
+HUnSiSebwU65SulNzkGCxZGPkxWawVp5saM+asxWOmp4Z+XRq3wyWtkMTIw
GoctdgiLf2gFUZUGl39837D6fMMth8FW+NLve5F2PgTvMHU9Oz7aChXcjz0H
qoPxQLOUqNFUK1TPbdgmeDMYO2b5jKgutQLzkerIBasvOOrxZQfhTW1QOver
NtAzEP+cqfAnybZBxUpBiruqP46fKq3l82sDwseBgCf2rvhRyLUDNoFtYJCw
3eC2zgsspzLyojK0DQQ813XxyD3HtZE8x17GtcG/mKgnnIuOeF5b33+yqA3M
3F4L9SVbY1T482bFSBtcuDNYmSumg7rfnux/fq4dWnBp+sVRD8QnljQ7OtoO
exeNainBkejj/XzLaPEO4AuaH51/kIWmFNI/bDrSAT61RJucz1noklBCytPj
HcD5osDkTlEW4qgOYmrKd8CG/FeNdpzZ6Lm449Nf1zrg1YnBXe6h2chy8JTn
jRcd4LHrXPdIeQ5S1MlKWNfaAX9+azYm/shD36QI1Y87O+DOPtnXvfz56A9n
9GRPXwewWaa3T8vmo6Ic/2PZ4x0QojVSGeeSj6S3Ps6/87cDtpHInrpsBUi0
7lhlgWQnlD+lzbquK0Q/FVJHrd06obhXWXvXTBEqi2eEP/PohJZvurqy3MXo
DbfUTU+vTng6dH6H5IFixNecRo4L7ITaWemPfnrFSOJuxreBpE4QbdzUeJdc
jG67Zuvdau6EmHvbjTu9S5Do8PwW8++dcHTCSOpiXAmiqZyqtu/pBG2/6IdO
pSXoEW+ujP9oJ4xEeagbMUqQZ3je9tqVTvDglHj6R70U5RcX1sO+LoguPbyo
vVqKXMRW3l6V6IKWkek+0tYypOB+9vydo13gOPf94b+DZahevTjZRaYL8mRc
E8evlaHRzhLP/MtdELhhztw4pgzx/yxXOOrQBVssBRUK5MtRj/7a8rlnXUC6
tunSsmY5ii5HmeovuyBjKj2F8245knpHFLP07II7buerXd+UIxV+8u/osC6g
aDYc+1FVjhxPVeQJUrugz9rldJ4qRpZn9kZ/qumCi+VUsxYdjPRkX/rwNnZB
nVCHW/o9jM7LnzHj6O6CNSPdkhgPjDiU4rcwmV3wYd6wz5GI0aIy26r1Yhcs
i8nu9WjAaEzViD7yi8U/N6lNuxejmsv85d3rukG7qLJr30+M/K972FSKdMOn
NtPcSEkien1zSEdhbzeYOW+qCjxDRA46FxRLD3aDEkV3VVWBiG7rL+7MPtEN
s6KHZAduE5GoqUVlhFo3mGan/+h+TUR85qSsnZrdMKXOuSvdm4jY7olGfL7e
DUs5nFfOBxHRiHW7wwejbvjb+lb5QyIRpdip7HV06IZlAROt4WoiinCI3jT7
rBv22phbeDURka/jn5/3XbtBTTQvjNFBRHbOeQ13P3SDaNsJtoFRIjJz2Vrc
49sNgQIdaw8ZRHTr5YN4ncBuUPhcWlo4T0Ryr8VfXPnWDVYD3ELOf4lI8s1r
y6q4bjjzJFntGTsJiXj0XVdM7gb3RW3ZLetIiNfz7MWyjG6g+ji2vF1PQmvv
gyTl8rohlLLI952bhOa85nbkFHdDwAFhOscmEhr20fwnReyGI5cDrm7eTEIV
/us69tey9M6cySvcSkIFn0zIkU3doHifGqu7nYQIgWVpQt+7objQkqt9BwmF
fREKDezpBp5XLd+lBEjIJ8TxLd9QN9BzxfjMBEno5dfmR15j3fAwtZ7wZCcJ
PQqXMljH6IYXO6ujTYVIyCTyg6rbXDcwt96ZPypMQjeiRk/8XuqGHhG14FYW
VolREHVa7YZvB2N8dERISCYuYsMcWw8sBSw25LGwRMLKD5v1PTAmJW0wx8JC
SbcGxjb1sO5fcce4d5EQT3LWfybbeiDNcqvaH9b6nxTe/F7BHqA3fY2pZ2Fm
mnX0bdEe4FitRc9ZeDCjwqdlXw8UtQaLcrBw88y66VOHemA4dpuxDYsPSUpV
M0iqB95Iux/OYvHPsn2XtnSyB3h8N7q1sfRFp1Ty6sr1gFuD9N12lv6ASa6H
RRd6oGymvTaH5Y+7pFqDsFIPZDUD9RE/CTlYeR57cakHck7v0OBm+WmWWOXb
p9kDtNgbpm7bWH6MrWdevNEDgQ9MN7VvISFl8UtXo3R7oCqQ48p6PhI6Y/4+
g+1OD5DJegcEeUlIPLaaz8ysB8Jl6SGcPCTEP7zhMdWqB+aKPqY1biAhrr3q
TeIPeyDUw/feMy4SokfW+I8/6wEVqlunKRsJdfRxz6m79gBERctcWiWi6l2X
tVPe9EDLHQdpzyUiInz9b+tD3x6IbNUmyE4SUWjXRvvGzz1wA/OqEGhE5LVT
o+V4aA/06Ou+/95LRDZfaj/9iO2BBK9dSuYNRGTQzvPjJqEHdqkd76FWEtGV
HVdu5Kf3wO/PXIZD5UQk9aluu3NRD9xWvWyilU5EMx/rA/829MDOgedxvz4Q
0UAd76JxWw/sd6lMPO9GRI08WrdIXT2QJ/v2rLwTEWV8aOB/O9IDagubrR+a
sObNo/EL96//8+GvzDhNRCZUvp/313pAPsprXdchIrrOce12HWcvFIUXJeJd
RHTqdZOgH18vXM0S8angIKLFF80hO8R7gaY/rFTAOo9GS7auOB7uBaNPvByN
rPPq+y9tvQ7pXkjJk5aIz8ao4FmL0NdzvcB3aOHoxyCMnJ+0ft19rRdSF/ae
v6aL0apNe/hhl14Y5wreU9Fcjm7J3vkk7dYLXh1XrXlI5SiNne552qMXONsU
64Uzy5Fx6LL9Rb9e2Ct91TXoYzkiV4qoX4/tBbulsYq/KuXo/V7TRefaXpgj
hoZRU8vQEGNy0rWpF+Ie/TTPCClDZwsdBt+0s/Zbbx62eFuGprQ8aj8OsPQl
zKTLGJQhrRdJ0dE/ekE/906OLVcZ2tExo1kj0gfS9j9Wbt4oRQ9inio17OmD
oBYBt63nS1HFg39yreJ9MF+d2hh+oBQ95dx2oE+6D+iFW6P3LJag7hNnfs0q
9YH39rdrw59LUJSPS8JO2z64I8VT+qa6GB1V3LBmWdoH0QHyxDa+IpSVknqo
i9QHYR0NvZazhegMv/b1y1Ws/ALX/tQ0FaIL46HxR1v6wLIzImrVvxBd9T1y
ZY7eB2MRS1MH+AqRQ7dW6PPt/ZCXN3q4kb0AFdsHnfp4vx9uHRnR3PpfLroU
u88qe+cAKG1LQuw96eiZ2N39w0aD8OqNqe2vDUHITPvE7T7TQdCYXqCU3w9E
V9+ye3daDkL9j+BS37rPSGIybr7BbhA6L43p3fb/hNrzJkglHoNg49zw+t5x
P3RC0+FuUNogtD9jYxbqe6AJl3cRl/4Mgn3oq5Zw8gUkNa2zqVNrCE4mLQp4
Kn7GRbc0id7aQyC+TXCwtv8zVi5XeoJuDsFy88Y7Ic8DsYHf8d4EvSFIFw4K
JWUGYa8TG1MdzYdg5ZOajLhgCKY7lmlsfz4EaHe4aP5/4Tj6735vrfghKA9o
ZZcxicVSlsKIPWkI1nccvn8mIRYXNm75kZc8BIZz9db9k7G4MeqPvmjmEOhA
v/Bhhzj8V7HjMKN4CGgP1Js/vYrHBp5e/31oGgJ5zZS6f+8S8Y4tc9wVv4fg
nGVYlZxGCm4t935/+e8Q3Er5Zn3GLQV/fnBwfdO/IeC8b9LckpuCt9cacPas
G4aXChPN07tS8fZ3lX9n+Ybh/Gt/WtB4Kt66GvZj14FhsBw6Yyv/IB03J8vY
xxwchlXX60Zc4ek4QK95VkJyGE6/oSxY/5eOtxRwzZw8NgzNAjulVsQzMJ+9
3fgluWGQWRL4fLgzA/OOq/Y9uTIMNSHxnUU7snD9lyGDX1rDMOU2WlF9KAt/
VHnR/Up7GLaLmVpFnc/Cm2KzOrx0huHWCM9SklkW5rmzqyXq7jD8/X3woVBG
FuZum6usezIMC8zBixry2bjG3Ufl+lNWPMn92vUa2fjDCQlqh/MwOGiQFncY
ZuMNfoakYddh2PR39eKCSzZef7mqZPn9MEiu9TKmC7PxOmJ45oGIYeBkHlBP
ksjBPRdU1Ae/DUNpxqCb65kcnFkyPRQWMwx3YgT/blLKwQYFF7dvT2Llr37M
c90oB2enDzqy5QxDzqXrD5765mDPox82l+UNw7Gh41Ubv+Zgo+QTic8Kh+Hm
kvjazfgczJ3g3sksGwbHs6LmvCU52DjigHx/9TBMX1hN4qbl4DMi9a2htcMg
4soMvMrIwRtDHW1vNQxD2O30QxqLOTgvsDKirnUY1gfIl5hy5WLvbY9k3n8f
hj+o09F1cy428RdsVOoahq+H+69eFcjFm3ys/hX3D0NhgNMwn3guHuLeGuo0
NAxv7h8zWjuSiws8i06cHBmGoqNhLrEnc7HZm41mhIlh+J6WeJwb5eKzbDm/
zRnDICTZ6vefci7e/MogcA9zGO4yavfD5Vxc9Dy1InhhGB4pCb9Vu5mL/ZZv
3rnxcxhOXX+8u0s3F5s7/Vna/GsYjByDPooZseItxPv9tzoMetVbCwVNcln9
onXo3dowCGy/+IFqnotHmUtEBXYavDymzDhglYtLHnzT+8NJg7Z7u+vlbHJx
wJTafOF6Gij0hu/89yAX37Oe9XqykQZoyKD0+eNcLE8P2X+clwZitxsSkuxz
8VYLhdIpPhp4bDhb9eFJLqYPT9xM3EYDNvZcXjGnXFx299O0KT8Nno4ftrF4
mos/9597J7aTBpWaRs3Gz3KxlSFNrFuYBkc5Bk7yOufiC93eBUGiNBi03vnm
AQtv1z19TXsPDZxJqvluLDzR3ju+aT8NHjx5QVJl4fIbHq+rxWnw1jT6K2bF
+9wsJfz2EA1OSjrITbHyWV/9no2O0GDJ2uNTDYsPqnfV+C1Fg/zNitH6jrl4
h4bESP5xGix7TxhFOrDiVze+sD9FgwN7P5MD7XIxVn3Gf0yGBtECUv9deJSL
g6h70ifkaMD+68XjUNtcfF+xRjVenoU7d2cnWrPiE+0G7l6kgecTLx+re7mY
/6Lws10KNHjuxv23xzQXT5WQt3Qq0SC1nrSO3TgXk87aED6r0sDVLTO2Wz8X
254p7d54hQaBJncTYrVZ683f04q0aDAa959l6pVcLPBwzs1KmwZOno8D76vl
YmLCQYlKHRosPtkN68+z8ikp/Hqix/LHwblm9AyL34BB/X5DGryWyWpxlmbp
3Rng8NqEBtRoHnfyXpY/uSmqx81Z6/+a5J4Ks/y8Vik0cI8GHMQi/6FtrPp8
+I3P29JgoXxGs4M9F5f+sti07MTqH+Gt1y4N5OCtwW4DCc40mB0PMExpz8H3
ToVl33pBgwptkj21NgdvsW3SzXnN0pfotrazIAeb952Lf+jD6gfXs5GaXjm4
yPnWM1E/GmTJ6i+ZuubgzQKPNeoCaGCn9fjHMfscXKgVPycZTINtHtJnp3Rz
8CYi38XRaBqYC5xN+rkvB5sYHt4aGEeDkA0FHdQdOTh/WXlEMZEGr9rFn6tz
5eC7J557RaWy8Pvuj87j2Tg3ZuS7QQENHj+a13lGyMaGHkWPWupocJFrTnaz
WDbO2tum+LqRBhc+hW4y5cnGXOUz/MdbaODW5e/5aDkLZy7tL/3YQQOX/PSd
hc1ZmNPKd4P6MA0ereN9wPk6C6deNovGP2kQ2q4rYR6Xic9I7UPwiwY6XY6q
ns6ZGPMN9RJXWf6NlB48o5WJm9vu7CSzjcBUs4b3yaUMvHhH34/KMwKSr3Wr
yyADIwftlzW7R6A7dNOcFTENN4chvVa1EXi1cPDIiG0y1nf9u3Tj8gic2G0e
sft0MqbdLQtsuzIC7X8u/p7/RcCL4vJN7doj4Pe70crMk4CFM2XUOg1GAObX
NT0LS8JmVKkzfY9YOLXdip6ZgJcYIlvpwSPQGlpf+CUwBgdFjldHfB2BkIoe
63/qMfj0tTy3mxEjULAjX5lzLRrb52jNkmJGoEEqN7DPMhrPOL9uDE8bgbDl
j3c7rb7hMS76x+uUEUjkXkSmzl/x9z3ZG8tnRsCnTHt4TsoP59+8xBmkMgr5
pPO82VquyE39XVQefRT+fBAzu8qeglqNrY1OTI5C1jCOXdRLQeJOV4TTGKMw
9uBZ8/usFFQbsy0wbm4UksPzHezvpiL+1UjPz79HQabIUvNcWRoipBc8tOMb
A7370ds67TJR8/aJ81KyY7Cf4/QeAZMctP9w3UrS2TEwYGT86ffKQU6QkX/g
/BjY3pPQ8c/NQSIPHI/vUhiDrhDT0uT1uciiku0Aj8YYmLu6KGan5qKVZ8I8
E3fGgHpyqSxlLg/t69foinvH2r/v5P0r5oXIm3I+U+fDGMydKa30+liIfiRJ
eW7wGYPPH35bRuQXIooD3xnbgDGYVo01urChCFlwt/qfCh+DV8eJNnqEIkQ4
rX+JnDUGKpJo7uNwMZL2tioY6B0Dr5EIe0OpMhT8WM83YGAM3pb0vBS/Vob+
3bpsoTQ8BteLrQqy7ctQ856j2xPpY8DRU9wsWFCG7POZDx/Oj8EeepDn2vly
lDfkdPDPejo4buaf7zuPkbycR5DwKTrY//riYcx6T3eYCctGnqFD2RuhijzW
e/iJX0bnXjk6+ATUj0+JklDaWJeI5AXW+uCWsz/PkNDuoGMxsmp0aFvz+uRh
TkIc8x3pNw3ooDvzm3qnhIS+iT641mlEB32mWHpUBQmdV2efN7hLB86UCl5i
Iwk5Rh09Y2ZBB3z967cvNNb7TOt1id0jOthUpUt84yajupTD1b5v6MB/80XC
mhYZWXdg623v6PApsTxqw20yWsdxi+fLezpU3bs3z7hDRkj/lVbERzrYUaJ2
qz0ko6wNbW0pwXQoafyrddGbjDRPWztJf6VDaP/VDLFPZDRp/FcwJ5wOG4Jt
n3aFkNH+gkMGxdF06GD21vfFk1GQxcuh6hQ6nFrW8xMrJ6MTAdveXEmnQ8DK
DYlGChk1lCYeaMqkw9kb27X0asho/Y4Wy448OuR7qgyvtJJRLLLkNiikQ4PP
d9EtXWQENqvJ/cV02LXn/tu1PjJyJh+cGcV0mOdh2lvTyYh/psTPmkyH1Qur
tbQpMsoW0j4xTaWD90fleZlZMpp67PJkoYYOwX8nr1guk5Fn+BaBZ3V0kH7w
+JbyKhkdqI4v+N1Ah7f33VpX1sjIaHfTL/Y2Osj+re+d5qIgPmGH/NLvdDi2
1UL+8UYKIu8QsHfqogP3f5+JFF4KcuQrkjreSwftO3k3xrdQkMRGw4mJfjoY
1Wf29m2noC7OtbjYITpoOq8oxQlQkPda9F2jETrklfvZywtR0OwCvaNpguXP
/P26HlEKimV6ffZi0MGa4lQ3spuCbk1KXVVm0uGdkPGF8r0UtH60aePfOTrM
Mac3Wu2noKIBh8qCBTroZL3cO3yAgmy6BdztftIBVa08OHqQgsTaiy4c+UWH
bYcG+lQlKKi50XBlZJUOrbTzxicOUdCb/9ZyI9fo4JWROzjFwmcqYh7rso/D
y0cu2k6SFDSOVY5uWzcO3ES96CYWDisep9euHwf0MpX4i4U187xjPTaOww51
i6gFFl7LOGaMeMfBbgvPyXIWzkpuFl7hG4cs32LL2yxsFv/ke/a2cVhrPHia
yMonECX4yZZ/HMSzQ72WWfxqvhZrHtw5DhfMF+78Y/F3CTLiHhQeh5KRjPgO
cQqS8v9HDRUdBy3XvhuuLL0DXrFuN/aMg4qShPHCPgoK8FA9z7t/HLw9m8rO
svxSdpv4WSk+Dkp6+fe0WH7+fO6T43ZoHOZ+XtU+yfKb4Cj96NyRcTh9OcNx
VJiCDB63HF6QGoct11/XWe6koM02jmNpx8eh4tvmq0X8FORwt8Ror8w4DJR8
wDV8FCRucEeoR24cOCwFYt9voqCOW2ztgfLjMMEIjxDgpqDzGmpXNiiMw+X9
oTXf2CiIqTK5nqw0DtN6YYtf/5BRNHykuKiOQ5dqlpTFCms+ZVrPMTXGoeDw
+vJ7rP5t3GMs+V1nHPx2TViI9ZLRaxH2UT+9cTh6rHwh4DsZnRaIj1I3HIcX
/i3BbU1kFMozJVhmMg4JxbWHq6hkZLbkxBVnOw7CteI7TZNZ8zInRDZ6NA6y
eWmdWrFkVD1V+lLQnlWP7cf7N4aTkdQQ+6LX03FQKMnsnfUho6VaX5qd+zhs
LU6odbQlo75N363/vB0Hxz4ap505GVE0RWffe7L6Q1Z/s6IhGQU0pqx+8xkH
HV4jooUGGR1preZv+DIOcfuc2fIkyGjrji3heqGs+nhUCt0VI6Plm7f3jYaN
Q47tNtuhHWRU8X302GrUOHy9z/nnHhsZGXezXzqcwvKP8CvqVScJqYhcbshL
Y/UD0UKnv56EjhoG3FTIHIeA8ZDG7RQSWunbbaKbNw5T8f8ZcKSR0Oeh88/f
4XEw/0He9dOVhKrGnVKHW8fBUp26oCzCOp8ly08+/M7iJz21X3gzCQXeX1e0
0smq729/ft9/RGTC+FyxpZ/VD+arQ7f+I6LfzMz+i+PjUOa089VpfSI6/nNy
S9jqOPRt/GRiZoNR6DpjxxviE6CBpyKsb5WhNfOdMi0SE8A3NVB782QZsqA2
L107PAFOCevZVzeXoRNvlJ9pSU+ApJtM86uqUlTzT9JF/ewETF1AMvfOlKLl
3wtuSHMC5NDx+V+cJej2vJfPEccJKBhbp9jtWIh2DOTHclRMwO/YiNp/ednI
j9fVtbBqAhJ8S7wG3LIRz3kVvQf/TQD/euUiX41sxBHaurmjcQLqLOZ2mwxm
oR/XZ52TuyfgKPuY7cT6LNRcKXlNe3YC0pwPnNOISEMf08NXI0UmIcOPP23U
IwFxubrfOmc/CbpPvgjHOvigvPnpX8Qnk9BaEaOeWOyFLCz1otSeTkJ7lfIJ
ItsHVHHt+NTNF5Ngc/nIJjV/D+Sxv9/t0btJ8A2scPlk9AKtqzmbGvd1EozT
xaz/yTPKOXbMsfNRJkGUuyTNnd8H57w3TAqqmAQVAZ3GWOJHbPanSnNX9STE
/XjUvXDfD1PGIkMk6yfhlMmNmfUDAfhN0ZVjyh2TUHq7QKf8SBBmN07Sc56a
BMljqqn/UsMwW7JxJm37FJRr3rvwKiIOV013PooSmIJ6w36Ddevj8ccT16WN
hKYgICJZX+BxPN5ZpJz+XWwKjnGdftEMCVi6WjK1RnIKlgtbNz7rTcRGYz8S
M9AUTGW97Rz7lYz3H35gaas4BeuCfs7JG6bgiQdjByVVpsD2ptXtv6Up+Mli
Z3zM5SlQIz6kUl6kYm/O8tigW1OgpdT5TWwxDRfve//NxWYKqu4/CnpblYlf
3WMzlns4BcPhkecZfFlYJfm52OLjKRjacmPPRfks3HziQcRDpyl4Xy1T3+Gf
hSfgepjJ6yl4XNDS/p9sNhY03hWsFjwFHP5cIT8ccnBfTJAO59cp6Ejy7ysP
zcGxY5sFSOFTEGnwVkEc5+BjD9mCzsVMges2/zPEDblY5eXYJ6m0Kcj0dKze
GZyLHcIyfbdTpiBCTOJr0rc8XPgn7D2lYgouhh2MlyvPw3+MPd0dqqfAz2QI
G/Tm4fcH7ji11k8Bg8fOXlcwH0ek8dz53MnCLQXnhd7n42G+n7eVeljxOCqP
SsfmYwn7Ye0ffVPwebR6uqUsH2fJFKncoLH4SvgZk+bycSW+J7V9ZgqCfk9Q
Dt0swDz7rktQZqegZbRrPsymAGu/vbDX4ccUWC6X8Ye4F+CeSzv4W5en4Nnt
RfqhjALMbCatfuJgwPZS3vlw9kJ8+nTakiIXA5by5sfVBAqx85eQ2fkNDNj8
aIPpU8lCzGnwaOT6ZgaoLtdSTLQKsdDIrrptQgz4qX2QV+dTIb6juqGSLMJa
HzZuEogpxLFJP7C9GAMCI5t36mYVYqkH/+W07GeAKY4x1m8oxPaNeWnuBxmQ
lCDuJNxbiAtORCeelGTArMUJRb2JQqy49DTs0zEGvGr5oqDNXoQ9dc2CFE8w
4KS1SwT35iJcX6zlN3+KATtubvh3UagI334l/ub6WQYM99gp7D5WhMOHtrxk
P88Ahn6PXo1sER5SWnXKvsgAv/AtjBkowjYbWu9vU2aAbRovd4p2Ec68X25O
VmWA0srfftArwot1hDv26gy4kLyz4trdIiwvHaS77woDJncE3+u+V4TdAtyu
t2gxIEqN3a7PtghX/LC54q7NAL7+k4F69kWYR+e26smbDBBr03HXelqErxUq
wrAOA/R1l5glLkU4SPjYuU96DKiJWP4c/aoId78QOq1oyIDV1CSJNfcivHuA
89j8HQbYnC6+1+ZRhM0VZiViTBgwf1uLb+/7IkyI7dl73ZwB/q+Wh0Y+FOGZ
dVUi7JYMYBOnRO/2LsKnrLL5s60Z4BR1ekczCzv/F8FnasuAEws32FZYuPzo
B+5tj1h+f0k7FczCsu07Gz7bMaBPmRKFvYpw1sukT/xPGNCtVjL4iBX/8EG5
28FODBgXl21I9CzCsQ1VIkLODJjb06hiyeIn+vT24FcXBrwL5D+YzuL/ZTc9
bpcrAx5e/3r1BUsfX7WTdaQbAxT+Tsc1s/R/eMx1bM8bBrRZxm9MZ/nDLvRl
PtqDAc9GDC23OhRhF5J4wf73DBBNLIn9/YBVD+s8l3gvBnAJPk22tSrCD7ep
gMRHBpiJ61iZmxZhenEbJ8GPAU+iT9cNGxRhEzPzmsOfGHDJm6uKfrMI38h9
c/1YMKseb4aueqgU4TrD7YKZoQyY0LP+T/RCEVZZF9tzIpzV77XjuedPF2E5
HbL5mWgGsI8++Y93L8uPv9qSBbEMqOBV/YEFivCRxKFpuQQGGN+J9FzmYelf
/ud0PoWVj5DA9WehEAdH+cuXpzEAZ9f8qx4vxFvU9/xDmQzWe/2uhwir3zm+
og9KeQzQbQu2uEkqxOPyrmGXMQMEPi57Cr4rxCYjvHfrSAyQeFVVK+RUiHt8
Ig5oURlgUC2rEmtRiOv7StO0a1h+yzH0rygV4pxXv7FuK2v/bM2B38sF+Ogh
77fd7QzwHL+9U360AMc3CasbdrLm3fu/NxzNBThk77kW4z4GqK3kBRxLLMAv
Kc9G7tEZsK1hC/GHZgFestlAGJ9gzd/a5pCXMgX40Y6QB/cZDDh7z7MqQKwA
m1oULD2YY0D76cIr+tP5WG390gbH36x61woYP/HIx9s0HKTe8E3D5R3q6Tuj
8nA0ecsm+W3TMNP1RLHNNQ+fOJc+Ob9jGna+JchvMsrDVyUnEk2FpyGi933C
D8E87L3eeJ+i+DQYGDNPZ3nm4nXUy4Js8tOgd+hG4POrOZh1t1wsvDANL8OD
NqgfzMH7czzaHsM0DHL8q4pczcYKMcSAQZVp2P6Ew5aWmI1d3WQ2Ea9Nw1ma
/rqJ5Sz88/w+tlf3pkH64EzI3Y2Z+F0uHpCxnga7/dVJJYQMzH/UqHzGZhoq
5w7uV7qUgU+LhLjcsZuGBG2+2QH3dGy3wrt04cU0NCS+mPedScWTeSuTqwHT
QH/ZMN8QTcB9x5rbnpdNQ6thQzqbVwyOYmxz5SROQ8nz46QgkRhslnxTwpc8
DfGqap9LUqPxpHinc3TVNFiZ3F738WsU/rlrQKy6eRqOZRQ3X+WPwNt4pq34
x6ZhSFNm36bJIKxG3/AnY/MMeNbYWwqNOeON8ZcTzm6dgW8Rp+2sTzjhelOf
q5TtM2B4zD/gxgt7fLOfL+b7zhmYsIjfWrvXApu0C6j92TcDT9DFv+8EbqIX
lAMBl2VnoN3uVsS7o+4o6xuIjxrPgK2CsU8NXwhacFnYYGo6A8NYPvDgdAiS
1U1i9JvPwC4y7VRqTSgq3bIlt9N6Bp4qnPiwxS0MVb0eUKxzmAHJvPcCOkOR
qNfM9W6O5wxwWT7NLpKNRbvhpPJxrxmIIkzdyI+IRSa7xiTSfGbgIbfHaQ6O
OERv02QmBMyAQ5f9mEttHJpTEXX9GjYDZx085G1uJKD1h0rDXmfMwAVBooCC
PAFd5nz86m/WDOzcW6m4J5CAPg7uN3PJnYGP9nf+rWMQ0LZQ78OORTMwo4d4
WkKSkehGgyIrygzcsU+H0dEUdHdsc8RoxQw86Hb+ayeTimLJZDfT6hnIGRN9
3e+Rig65HL5kWD8DAXv5tirtTUOnGCvfr3bMgAvXhaV09XTkVJ1WXNc1A99d
o4LT/dNRUZxJpHrvDOwXqP9t8T0dXTSqsVAamoFJztu5dKMMpN4QsiAzNQP1
et/fJRpmIu/kK5050zOwz+DH3/aQTNTw7l/J8dkZmCtO2fm5NRPdQFZvDi/O
wMqRnKSWfVnoTqbsNrG1GejxULas9spCBQYrfM1sTDgVZ0trjstCfOtLeN9y
MuF1uQJ9vCwLkYwuck9yM8F1r/LQieksJMT9jytiExOq6if/GnJkI/tcEuc1
Pia8/632w3NnNtrPo/IvbwcTHDq7AhtRNnLJ5/prJcgEkYtpOqPa2ajNpPq3
iDATrEN8dk6bZiMpXq+Vhl1M8NdWNKbZZyOPQo2fr3cz4Wyncxr1dTbqM+Nd
PL2PCf1n6t589MtGMnyN8/QDTEhurLt7Lpx1Xy/2n/0qwYRb1wVIVYnZiG5x
fUbzMBNu1tzefTI7G7EeTIx/R1n8hkwWHEuyUUhp+0SONBOSbp8u8KNkoznL
YPq9k0yo/cTT5/JfNlLfrjcqdIYVz+Zhl0xTNoouF6bVyTIhVOy8WFlbNvpl
3Tv46hwTVB8Vi/B0ZqMb/JH9Jy8wQfFHLIh2Z6MUonHvKGJCl6/MLyYLc9ju
7Q5RZMKqqGLuKxY2FKR1aKgwQU9Dtqua9X0eOa79rxoTuL/ItFS1ZyPeh/da
sy4zYcRj93rn5mxkIXSo2VyTCfWbo/o7a7NROXWiQfAaE67uVy6nUbOR4OOU
uv+uM6HPyWPjl9Js9EjkwX8vbzFh9FHPQQZLf1XlserjukwQuFzrOMzyZ4/9
bAVNnwkS1su6jmHZyFk0m/LFiAlevadPRH/MRs3VDiT1u0zg2vHpjqlrNpJ8
cgavmrLyV9hB3oNs5L77Z2mGBROMuILPfDHIRqecnhfy2zCh5TJvy4+T2ch7
7/n86gdMaKVZnrbelY1G6v7kuDxmwoPKi3vucGajoP2vM4YcmZChNs9V2JiF
ZhoU0wKfMeEgW1Ixf04WUnvOmaLmwgQ5yyzrkcAstNzkmZDmxgRTU5EjlTey
kPYL9bi7b5iw+/nTpebjWYggwROz/R0TpHaqSMOmLGTg6hvh7M2ELbEaJdYu
mShH8lrYUV8mLFz7IGZ9KBNtat8aOuDPhGPshzS2tGSgsiNBgSpfmMAjF/Rb
TiQD8XfofFoOYYKdTfK/lOJ09NB9p39KGBPmXrO3EHTS0e6uMO+t0Uw4E7l7
9tDbNPT6XYx7Xwqrvl1Dsja5KWjzsw0apulMQH9frtJQCgqzfridnsmEp83F
Koeqk1HulXNxs3lMaHPpPrbaQED0bS0VHEQmpBE7nkjnJSIHTjnf92QmhNCY
90wPJqJ/ixE6vBVM+LzytuRkYAIS6rKmC/zHhJTNxKJAi3h05Rsb9+E2lt8b
ovfh/hjU5W/ZnP6dCeJahEMXT8cgC/f60FNdTPjQY3lL6l00emURevhCPxMO
vwrK8rrwDWUdOXHl2jgrPlNF4f3lUCRYeNfPaZUJW+XNNetX3qE4QuXt33+Z
sCF85dFHkzfoRNjRPW5ss3D5sEfoPXtXdNl1OfMD1ywkv+wteDn+AL1U9m8J
3zIL90/WcG3lsse0JsxPOTALRV6nbGbffsGPyeL9ahKzILnLPPhrSwj+k+Od
UCc5C45+/EcyD4VhgeDbst+PzQLzMG+k4sw3/L8AwAE//khc7lfoN+8/ZKWv
T4FvpL6t6B2bDkzvP31rsU1RMq++iJ2FYN5O7z+bjIFOn2SwvmRS7SWuUe8/
eV53tuAysb4cvLywTVfvP9meWI7O17K+io9bxoxi7z+v4L5rn0O2vmg2mfEK
ee8/3peZYTilvb5E6wC32nvvP2HJDsWGnr6+H6BofKp+7z++XVW5xZq/vtYJ
OAdKhO8/caJ7hA7OwL5F3dYciY/vP1xFmgsy4cK+IoQUSAem7z9SAlm0XE/H
vv44fA3XqO8/DWf/sOzjx77Z7ePSpqvvP0nggfIAesi+kFezXUax7z+m0swk
uKrJvv8qUnOFvO8/0ciqcmwezL7c0Y+eA9PvP2n+1ZWTp9C+uIb3Y9PV7z98
TZM+EP7QvpQ7Xymj2O8/ninNo1BV0b5LpS60Qt7vP9pkglccBtK+unjNyYHp
7z+PyV0W3HDTvpYtNY9R7O8/3b7venPN075x4pxUIe/vPwo1gnDNKtS+KExs
38D07z+an74JyOfUvgQB1KSQ9+8/52mrG2hH1b7gtTtqYPrvPzTs95rJp9W+
vGqjLzD97z9RpCYv7AjWvpcfC/X//+8/9mNXec9q1r401qax
      "]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.},
  Method->{},
  PlotRange->{{0, 0.9254468201168758}, {-1.4628629386215782`*^-6, 
    6.487955608810237*^-7}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.018508936402337518`, 0.018508936402337518`}, {
   4.2233169990052034`*^-8, 4.2233169990052034`*^-8}}]], "Output",
 CellChangeTimes->{
  3.6042349454224367`*^9, {3.6042349927634697`*^9, 3.604235028517824*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"samples", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"i", "/", "10"}], ",", 
       RowBox[{"0.1", 
        RowBox[{"Random", "[", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "10"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6042351417989473`*^9, 3.604235234769578*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "10"], ",", "0.049673789857220534`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "5"], ",", "0.01317492433959289`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "10"], ",", "0.0911202849594593`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2", "5"], ",", "0.055068004241351276`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0.08094515025201765`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "5"], ",", "0.08938487916036315`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7", "10"], ",", "0.036719175191069445`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "5"], ",", "0.012856033475960846`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "10"], ",", "0.0011370106811529116`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0.04261808401712065`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.604235188708159*^9, 3.604235230729681*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"root", "=", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "-", 
       RowBox[{"samples", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "samples", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rootval", "[", "x_", "]"}], ":=", 
  "root"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"samples", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "2"}], "]"}], "]"}], 
      RowBox[{
       RowBox[{"root", "/", 
        RowBox[{"(", 
         RowBox[{"x", "-", 
          RowBox[{"samples", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"rootval", "[", 
         RowBox[{"samples", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"a", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"samples", ",", 
    RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"b", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"f", "[", "x", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.60423524006423*^9, 3.604235242439171*^9}, {
  3.604235296550284*^9, 3.604235388034986*^9}, {3.604235467946672*^9, 
  3.6042355587061357`*^9}, {3.6042356202439423`*^9, 3.604235621283988*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQPWsmCOy0D887f/Z63kp7CP+kfdOc4MyS3132xmBw
2V7V4PnmFcHbofI37QMmds+6b7jGngEMHthbaEu5XtqxBar+sT2rzoGctw+3
2aeBwTP7rpuagrfPLILqf2n/SXv9LOeQLvuzZ0Dgjb10kOmb7wuCoOZ9sF+0
XWUW56Wl9oPdfQCDDJZu
    "], {
     {RGBColor[0.24720000000000014`, 0.24, 0.6], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 11], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 12], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 13], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 14], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 15], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 16], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 17], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 18], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 19], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 20]}, {}}], {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{{0, 1.}, {0, 0.0911202849594593}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.02, 0.02}, {0.001822405699189186, 
   0.001822405699189186}}]], "Output",
 CellChangeTimes->{{3.604235513099765*^9, 3.604235559175606*^9}, 
   3.604235623634403*^9}],

Cell[BoxData[
 GraphicsBox[{},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{{0, 1}, {0., 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.604235513099765*^9, 3.604235559175606*^9}, 
   3.604235623642021*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["f"], "Input",
 CellChangeTimes->{{3.604235602494543*^9, 3.604235626705048*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["0.04261808401712065`", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x"}]], "+", 
  FractionBox["0.0011370106811529116`", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["9", "10"]}], "+", "x"}]], "+", 
  FractionBox["0.012856033475960846`", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["4", "5"]}], "+", "x"}]], "+", 
  FractionBox["0.036719175191069445`", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["7", "10"]}], "+", "x"}]], "+", 
  FractionBox["0.08938487916036315`", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "5"]}], "+", "x"}]], "+", 
  FractionBox["0.08094515025201765`", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", "x"}]], "+", 
  FractionBox["0.055068004241351276`", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "5"]}], "+", "x"}]], "+", 
  FractionBox["0.0911202849594593`", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "10"]}], "+", "x"}]], "+", 
  FractionBox["0.01317492433959289`", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "5"]}], "+", "x"}]], "+", 
  FractionBox["0.049673789857220534`", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "10"]}], "+", "x"}]]}]], "Output",
 CellChangeTimes->{{3.6042356033809423`*^9, 3.604235627184478*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "/", 
      RowBox[{"n", "^", "alpha"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "alpha"}], ")"}]}], ",", 
   RowBox[{"alpha", "\[Rule]", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.604242644143046*^9, 3.604242658673394*^9}, {
  3.604242713820771*^9, 3.6042427139795103`*^9}}],

Cell[BoxData[
 RowBox[{"DirectedInfinity", "[", 
  RowBox[{"-", 
   RowBox[{"Sign", "[", 
    RowBox[{"Log", "[", 
     FractionBox["1", "n"], "]"}], "]"}]}], "]"}]], "Output",
 CellChangeTimes->{3.6042426630086927`*^9, 3.604242717946845*^9}]
}, Open  ]]
},
WindowSize->{740, 756},
WindowMargins->{{20, Automatic}, {Automatic, 44}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 223, 4, 28, "Input"],
Cell[805, 28, 205, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1047, 36, 16734, 424, 990, "Input"],
Cell[17784, 462, 1717, 24, 28, "Output"],
Cell[19504, 488, 1720, 24, 28, "Output"],
Cell[21227, 514, 7397, 138, 295, "Output"],
Cell[28627, 654, 1735, 24, 28, "Output"],
Cell[30365, 680, 3765, 73, 295, "Output"],
Cell[34133, 755, 1741, 24, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35911, 784, 1225, 35, 80, "Input"],
Cell[37139, 821, 1477, 37, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38653, 863, 891, 24, 97, "Input"],
Cell[39547, 889, 2022, 50, 216, "Output"],
Cell[41572, 941, 24505, 419, 216, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66114, 1365, 425, 13, 46, "Input"],
Cell[66542, 1380, 1124, 32, 124, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67703, 1417, 1788, 53, 114, "Input"],
Cell[69494, 1472, 1868, 48, 238, "Output"],
Cell[71365, 1522, 392, 13, 230, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71794, 1540, 93, 1, 28, "Input"],
Cell[71890, 1543, 1263, 41, 105, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73190, 1589, 400, 11, 28, "Input"],
Cell[73593, 1602, 242, 6, 47, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

